Nonperturbative features of the axial current

We study the nonperturbative structure of the axial current and evaluate the two-point light-cone distribution amplitudes (DA) associated with the correlator \int d\xi exp(-iq\xi)<0|\bar{\psi}(x)\Gamma\psi(y)J_{\mu}^{5}(\xi)|0> within the instanton vacuum model in the leading order in O(1/N_c). Due to the built-in chiral symmetry, four of eight axial DAs are related to that for pions. Knowledge of these nonperturbative objects is important for phenomenological study of high-energy neutrino interactions and semileptonic decays of heavy quarks. We provide a code for evaluation of these DAs and an interpolation formula valid in the region Q^2 < 1 GeV^2.

==> anc/Makefile <==
#  All making is done in "obj" directory, just redirect execution there
.DEFAULT:
	$(MAKE) -C obj $(MAKEFLAGS) $(MAKECMDGOALS)


# Below is the list of all executable files which are produced, needed for distclean
EXEC_TARGETS=Test_DA DAIVM.ml

.PHONY: distclean
distclean:
		rm -f $(EXEC_TARGETS)
		rm -f libs/*
		$(MAKE) -C obj distclean


==> anc/headers/DA_M1M2_Single.h <==
#ifndef DA_M1M2_H
#define DA_M1M2_H
/** 
 DESCRIPTION: 
 @brief Evaluates vector and axial distibution amplitudes \f$\Phi_{1.,.8}^{V,A}(\alpha, r,  Q^2)\f$. 
 Evaluates vector and axial distibution amplitudes \f$\Phi_{1.,.8}^{V,A}(\alpha, r,  Q^2)\f$. For the sake of simplicity, we calculate <b>distribution amplitudes multiplied by the corresponding formfactors (susceptibilities etc)</b>, so our DAs are NOT normalized to unity. The reason is that in most processes the DAs come multiplied by these factors.

 
 @param[in] alpha light-cone fraction, \f$\alpha\in(0...1)\f$
 @param[in] Q2 Virtuality \f$Q^2=-q^2, GeV^2\f$ 
 @param[in] r transverse size of the pair, \f$GeV^{-1}\f$ 
 @param[in] NFUN index of distribution amplitude to evaluate
 <h6>Axial vector part:</h6>
 DA(0)= \f$\Phi_{||}\f$,
 DA(1)= \f$\Phi_{\perp}\f$,
 DA(2)= \f$h_{||}^{p}\f$,
 DA(3)= \f$h_{||}^{t}\f$,
 DA(4)= \f$g_{\perp}^{a}\f$,
 DA(5)= \f$g_{\perp}^{v}\f$,
 DA(6)= \f$g_3\f$,
 DA(7)= \f$h_3\f$.
 <h6>Vector part:</h6>
 DA(8)= \f$\phi_{||}\f$,
 DA(9)= \f$\phi_{\perp}\f$,
 DA(10)= \f$\tilde\psi\f$,
 DA(11)= \f$\psi^{t}\f$,
 DA(12)= \f$\psi_{\perp}^{v}\f$,
 DA(13)= \f$\psi^{v}\f$,
 DA(14)= \f$h^{v}\f$,
 DA(15)= \f$h^{t}\f$.
 @returns value of the corresponding DA
*/
double DA(double alpha, double Q2, double r, int idx, int m1Index, int m2Index);





/**
 @details Auxiliary routine (integrand), see the file DCUHRE.f for its structure
 @brief
 Auxiliary routine (integrand), see the file DCUHRE.f for its structure

*/
void DA_integrand(int NDIM, double* P, void* buf, int NFUN, double* INTEGRAND);

///Fortran interface
double da_(double* alpha, double* Q2, double* r, int* NFUN, int* m1Index, int* m2Index);
#endif

==> anc/headers/DA_M1M2_Vector.h <==
#ifndef DA_M1M2_VECTOR_H
#define DA_M1M2_VECTOR_H
/** 
 DESCRIPTION: 
 @brief Evaluates vector and axial distibution amplitudes \f$\Phi_{1.,.8}^{V,A}(\alpha, r,  Q^2)\f$. 
 Evaluates vector and axial distibution amplitudes \f$\Phi_{1.,.8}^{V,A}(\alpha, r,  Q^2)\f$. For the sake of simplicity, we calculate <b>distribution amplitudes multiplied by the corresponding formfactors (susceptibilities etc)</b>, so our DAs are NOT normalized to unity. The reason is that in most processes the DAs come multiplied by these factors.

 
 @param[in] alpha light-cone fraction, \f$\alpha\in(0...1)\f$
 @param[in] Q2 Virtuality \f$Q^2=-q^2, GeV^2\f$ 
 @param[in] r transverse size of the pair, \f$GeV^{-1}\f$ 
 @param[in] NFUN number of distribution amplitudes to evaluate, full set corresponds to 16, but less is possible (e.g. 2= only the first two leading twist DAs)
 @param[out] RES array which contains distribution amplitudes in the given point. We use the following assignment of the components:
 <h6>Axial vector part:</h6>
 DA(0)= \f$\Phi_{||}\f$,
 DA(1)= \f$\Phi_{\perp}\f$,
 DA(2)= \f$h_{||}^{p}\f$,
 DA(3)= \f$h_{||}^{t}\f$,
 DA(4)= \f$g_{\perp}^{a}\f$,
 DA(5)= \f$g_{\perp}^{v}\f$,
 DA(6)= \f$g_3\f$,
 DA(7)= \f$h_3\f$.
 <h6>Vector part:</h6>
 DA(8)= \f$\phi_{||}\f$,
 DA(9)= \f$\phi_{\perp}\f$,
 DA(10)= \f$\tilde\psi\f$,
 DA(11)= \f$\psi^{t}\f$,
 DA(12)= \f$\psi_{\perp}^{v}\f$,
 DA(13)= \f$\psi^{v}\f$,
 DA(14)= \f$h^{v}\f$,
 DA(15)= \f$h^{t}\f$.
 @param[out] ERR (obsolete) array error estimates for corresponding components
*/
void  DA_Vector(double alpha, double Q2, double r, int NFUN, double* RES, double* ERR, int m1Index, int m2Index);





/**
 @details Auxiliary routine (integrand), see the file DCUHRE.f for its structure
 @brief
 Auxiliary routine (integrand), see the file DCUHRE.f for its structure

*/
void DA_vector_integrand(int NDIM, double* P, void* buf, int NFUN, double* INTEGRAND);

///Fortran interface
void  da_vector_(double* alpha, double* Q2, double* r, int* NFUN, double* RES, double* ERR, int* m1Index, int* m2Index);
#endif

==> anc/headers/LOGAP.h <==
#ifndef LOGAP_H
#define LOGAP_H


double  getLOMass(double m_q);
double  getlomass_(double* m_q);


double testFun(double pM, double m_q);

double FDen(double p, void** IVM);
#endif

==> anc/headers/fPi.h <==
#ifndef FPI_H
#define FPI_H

/** Evaluates \f$ f_\pi^2 \f$
 @param[in] M_dyn dynamical mass of the quark
 @param[in] m_q quark mass
 @returns \f$ f_\pi^2 \f$
*/
double fPi2(double M_dyn, double m_q);



double FDenFpi(double p, void** ivm);

#endif

==> anc/headers/setup_IVM.h <==
#ifndef SETUP_IVM_H
#define SETUP_IVM_H
/**
 DESCRIPTION:
 Defines basic constants like quark/hadron masses, number of flavors/colors,  \f$\Lambda_{QCD}\f$ etc. Shoud be called each time before initialization
 @brief
 Defines basic constants like quark masses, number of flavors/colors,  \f$\Lambda_{QCD}\f$ etc.

*/
void setup();

///Fortran interface
void setup_();





/**
 DESCRIPTION:
 Dynamic quark mass (instanton vacuum model)
 @brief
 Dynamic quark mass (instanton vacuum model)
 @param[in] p Momentum of the quark, \f$\sqrt{p^2}, GeV\f$.
 @return Dynamic quark mass
*/

// IVM theory functions, use Petrov's parameterization :
complex mass_full(complex p, double m_q, double M_dyn);


/**
 DESCRIPTION:
 Parametrization of the instanton profile (we used dipole-type parametrization of the instanton profile)
 @brief
 Parametrization of the instanton profile
 @param[in] p Momentum of the quark, \f$\sqrt{p^2}, GeV\f$.
 @return Value of the formfactor
*/

complex F(complex p);

/**
 DESCRIPTION:
 Derivative of formfactor \f$\frac{f'(p)}{p}\f$ (we used dipole-type parametrization of the instanton profile)
 @brief
 Derivative of formfactor \f$\frac{f'(p)}{p}\f$
 @param[in] p Momentum of the quark, \f$\sqrt{p^2}, GeV\f$.
 @return Value of \f$\frac{f'(p)}{p}\f$
*/
complex FPrime(complex p);
#endif

==> anc/obj/Makefile <==
# 
#	Evaluation of the DAs of the vector and axial currents
#       Main targets:
#            libs:  builds libDAIVM.so and libDAIVM.a
#            bins:  builds Test_DA, mostly for illustration
#            math:  builds MathLink executable (needs Mathematica compiler mcc). After that, DAs may used from Mathematica

# Paths to look for source files:
vpath %.c    ../src
vpath %.cpp  ../src
vpath %.tm  ../src

# include path for the newly built libraries
HEADERS=../headers/
LIBPATH=../libraries/
MCC=mcc

#default target
default:	bins

.PHONY: clean distclean
clean:
	rm -f *.o
	$(MAKE) -C mcc clean
	$(MAKE) -C dynamic clean
	$(MAKE) -C static distclean
	

distclean:	clean
		rm -f *~
		rm -f ../src/*~
		rm -f ../headers/*~
		rm -f $(LIBPATH)/*



# all targets:
all: math libs TEST_DA
bins: TEST_DA

math: DAIVM_ML

#__________________________________________________________________________________________________________

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________


#==========================================================================================================
#                         DA--(Axial)vector distribution amplitudes
#__________________________________________________________________________________________________________

libs:
	$(MAKE) -C dynamic $(MAKEFLAGS) LIBDAIVM
	$(MAKE) -C static $(MAKEFLAGS) LIBDAIVM

### For mathlink interface (should have Mathematica installed)
DAIVM_ML: 
	$(MAKE) -C mcc $(MAKEFLAGS) DAIVM_ML

TEST_DA: Test_DA.o | libs
# Static version:
	$(CC) $(CFLAGS) $^ $(LIBPATH)libDAIVM.a -lgsl -lgslcblas -lm -o ../"Test_DA"
# Dynamic version, requires export LD_LIBRARY_PATH+=:`pwd`/libraries before run
# 	$(CC) $(CFLAGS) $^ -lDAIVM -L$(LIBPATH) -o ../"Test_DA"

#__________________________________________________________________________________________________________#




==> anc/obj/dynamic/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            libs:  builds dynamic libDAIVM.so

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.c    ../../src
vpath %.cpp  ../../src
vpath %.tm  ../../src

CFLAGS=-fPIC
# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/


.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	libs

w:
k:
# demos
# all targets:
libs: LIBDAIVM

#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
# %.o: %.f
# 	$(FC) -c -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  -fPIC $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  -fPIC $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________



LIBDAIVM: DA_M1M2_Single.o DA_M1M2_Vector.o Format.o setup_IVM.o LOGAP.o Cubature.o fPi.o
	$(CC) $(CFLAGS) -shared $^ -lgsl -lgslcblas -L$(LIBPATH) -o $(LIBPATH)"libDAIVM.so"






 


==> anc/obj/mcc/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            DAIVM_ML:  builds static object needed for MathLink evaluation of the DAs

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.c    ../../src
vpath %.cpp  ../../src
vpath %.tm  ../../src


# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/

ARFLAGS=rcs

.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	DAIVM_ML

MCC=mcc

#__________________________________________________________________________________________________________

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  $(CFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________

w:
k:
# demos
# all targets:

#For Mathematica 6:
# DAIVM_ML: DAIVM_ML.tm DAIVM_ML.o DA_M1M2_Single.o DA_M1M2_Vector.o Format.o setup_IVM.o LOGAP.o Cubature.o fPi.o
# 	$(MCC) $(CFLAGS) $^ -lgsl -lgslcblas -o ../../"DAIVM.ml"

#For Mathematica 8: MCC no longer supports compilation without linkage (option -c), so have to make by hand
DAIVM_ML: DA_M1M2_Single.o DA_M1M2_Vector.o Format.o setup_IVM.o LOGAP.o Cubature.o fPi.o
	$(MCC) $(CFLAGS) ../../src/DAIVM_ML.tm ../../src/DAIVM_ML.c -I$(HEADERS) $^ -lgsl -lgslcblas -o ../../"DAIVM.ml"




 


==> anc/obj/static/Makefile <==
# 
#	Evaluation of the wave functions of the vector and axial currents
#       Main targets:
#            libs:  builds static libDAIVM.a

# VPATH = ../../.bin/gcc-4.4/lib:src:obj
# Paths to look for source files:
vpath %.c    ../../src
vpath %.cpp  ../../src
vpath %.tm  ../../src


# include path for the newly built libraries
HEADERS=../../headers/
LIBPATH=../../libraries/

ARFLAGS=rcs

.PHONY: clean distclean
clean:
	rm -f *.o

distclean:	clean
		rm -f *~

#default target
default:	libs

w:
k:
# demos
# all targets:
libs: LIBDAIVM

#__________________________________________________________________________________________________________

# Default rule how to make object files from Fortran files
# %.o: %.f
# 	$(FC) -c -ffixed-line-length-none -extend-source $(FFLAGS) $< -o $@

# Default rule how to make object files from C files
%.o: %.c
	$(CC) -c  $(CFLAGS) $< -I$(HEADERS) -o $@

# Default rule how to make object files from C++ files
%.o: %.cpp
	$(CXX) -c  $(CFLAGS) $(CPPFLAGS) $(CXXFLAGS) $< -I$(HEADERS) -o $@
#__________________________________________________________________________________________________________



LIBDAIVM: DA_M1M2_Single.o DA_M1M2_Vector.o Format.o setup_IVM.o LOGAP.o Cubature.o fPi.o
	$(AR) $(ARFLAGS) $(LIBPATH)"libDAIVM.a" $^
# 	$(AR) $(ARFLAGS) $^ -lgsl -lgslcblas -L$(LIBPATH) -o $(LIBPATH)"libDAIVM.a"






 


==> anc/src/Cubature.c <==
/* Adaptive multidimensional integration of a vector of integrands.
 *
 * Copyright (c) 2005-2010 Steven G. Johnson
 *
 * Portions (see comments) based on HIntLib (also distributed under
 * the GNU GPL, v2 or later), copyright (c) 2002-2005 Rudolf Schuerer.
 *     (http://www.cosy.sbg.ac.at/~rschuer/hintlib/)
 *
 * Portions (see comments) based on GNU GSL (also distributed under
 * the GNU GPL, v2 or later), copyright (c) 1996-2000 Brian Gough.
 *     (http://www.gnu.org/software/gsl/)
 *
 * This program is free software; you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation; either version 2 of the License, or
 * (at your option) any later version.
 *
 * This program is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with this program; if not, write to the Free Software
 * Foundation, Inc., 59 Temple Place, Suite 330, Boston, MA  02111-1307  USA
 *
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <limits.h>
#include <float.h>

/* Adaptive multidimensional integration on hypercubes (or, really,
   hyper-rectangles) using cubature rules.

   A cubature rule takes a function and a hypercube and evaluates
   the function at a small number of points, returning an estimate
   of the integral as well as an estimate of the error, and also
   a suggested dimension of the hypercube to subdivide.

   Given such a rule, the adaptive integration is simple:

   1) Evaluate the cubature rule on the hypercube(s).
      Stop if converged.

   2) Pick the hypercube with the largest estimated error,
      and divide it in two along the suggested dimension.

   3) Goto (1).

 The basic algorithm is based on the adaptive cubature described in
 
     A. C. Genz and A. A. Malik, "An adaptive algorithm for numeric
     integration over an N-dimensional rectangular region,"
     J. Comput. Appl. Math. 6 (4), 295-302 (1980).

 and subsequently extended to integrating a vector of integrands in

     J. Berntsen, T. O. Espelid, and A. Genz, "An adaptive algorithm
     for the approximate calculation of multiple integrals,"
     ACM Trans. Math. Soft. 17 (4), 437-451 (1991).

 Note, however, that we do not use any of code from the above authors
 (in part because their code is Fortran 77, but mostly because it is
 under the restrictive ACM copyright license).  I did make use of some
 GPL code from Rudolf Schuerer's HIntLib and from the GNU Scientific
 Library as listed in the copyright notice above, on the other hand.

 I am also grateful to Dmitry Turbiner <dturbiner@alum.mit.edu>, who
 implemented an initial prototype of the "vectorized" functionality
 for evaluating multiple points in a single call (as opposed to
 multiple functions in a single call).  (Although Dmitry implemented
 a working version, I ended up re-implementing this feature from
 scratch as part of a larger code-cleanup, and in order to have
 a single code path for the vectorized and non-vectorized APIs.  I
 subsequently implemented the algorithm by Gladwell to extract
 even more parallelism by evalutating many hypercubes at once.)

 TODO:

   * Putting these routines into the GNU GSL library would be nice.

   * A Python interface would be nice.  (Also a Matlab interface,
     a GNU Octave interface, ...)

   * For high-dimensional integrals, it would be nice to implement
     a sparse-grid cubature scheme using Clenshaw-Curtis quadrature.
     Currently, for dimensions > 7 or so, quasi Monte Carlo methods win.

   * Berntsen et. al also describe a "two-level" error estimation scheme
     that they claim makes the algorithm more robust.  It might be
     nice to implement this, at least as an option (although I seem
     to remember trying it once and it made the number of evaluations
     substantially worse for my test integrands).

*/

/* USAGE: Call adapt_integrate with your function as described in cubature.h.

	  To compile a test program, compile cubature.c with
	  -DTEST_INTEGRATOR as described at the end. */

#include "cubature.h"

/* error return codes */
#define SUCCESS 0
#define FAILURE 1

/***************************************************************************/
/* Basic datatypes */

typedef struct {
     double val, err;
} esterr;

static double relError(esterr ee)
{
     return (ee.val == 0.0 ? HUGE_VAL : fabs(ee.err / ee.val));
}

static double errMax(unsigned fdim, const esterr *ee)
{
     double errmax = 0;
     unsigned k;
     for (k = 0; k < fdim; ++k)
	  if (ee[k].err > errmax) errmax = ee[k].err;
     return errmax;
}

typedef struct {
     unsigned dim;
     double *data;	/* length 2*dim = center followed by half-widths */
     double vol;	/* cache volume = product of widths */
} hypercube;

static double compute_vol(const hypercube *h)
{
     unsigned i;
     double vol = 1;
     for (i = 0; i < h->dim; ++i)
	  vol *= 2 * h->data[i + h->dim];
     return vol;
}

static hypercube make_hypercube(unsigned dim, const double *center, const double *halfwidth)
{
     unsigned i;
     hypercube h;
     h.dim = dim;
     h.data = (double *) malloc(sizeof(double) * dim * 2);
     h.vol = 0;
     if (h.data) {
	  for (i = 0; i < dim; ++i) {
	       h.data[i] = center[i];
	       h.data[i + dim] = halfwidth[i];
	  }
	  h.vol = compute_vol(&h);
     }
     return h;
}

static hypercube make_hypercube_range(unsigned dim, const double *xmin, const double *xmax)
{
     hypercube h = make_hypercube(dim, xmin, xmax);
     unsigned i;
     if (h.data) {
	  for (i = 0; i < dim; ++i) {
	       h.data[i] = 0.5 * (xmin[i] + xmax[i]);
	       h.data[i + dim] = 0.5 * (xmax[i] - xmin[i]);
	  }
	  h.vol = compute_vol(&h);
     }
     return h;
}

static void destroy_hypercube(hypercube *h)
{
     free(h->data);
     h->dim = 0;
}

typedef struct {
     hypercube h;
     unsigned splitDim;
     unsigned fdim; /* dimensionality of vector integrand */
     esterr *ee; /* array of length fdim */
     double errmax; /* max ee[k].err */
} region;

static region make_region(const hypercube *h, unsigned fdim)
{
     region R;
     R.h = make_hypercube(h->dim, h->data, h->data + h->dim);
     R.splitDim = 0;
     R.fdim = fdim;
     R.ee = R.h.data ? (esterr *) malloc(sizeof(esterr) * fdim) : NULL;
     return R;
}

static void destroy_region(region *R)
{
     destroy_hypercube(&R->h);
     free(R->ee);
     R->ee = 0;
}

static int cut_region(region *R, region *R2)
{
     unsigned d = R->splitDim, dim = R->h.dim;
     *R2 = *R;
     R->h.data[d + dim] *= 0.5;
     R->h.vol *= 0.5;
     R2->h = make_hypercube(dim, R->h.data, R->h.data + dim);
     if (!R2->h.data) return FAILURE;
     R->h.data[d] -= R->h.data[d + dim];
     R2->h.data[d] += R->h.data[d + dim];
     R2->ee = (esterr *) malloc(sizeof(esterr) * R2->fdim);
     return R2->ee == NULL;
}

struct rule_s; /* forward declaration */

typedef int (*evalError_func)(struct rule_s *r,
			      unsigned fdim, integrand_v f, void *fdata,
			      unsigned nR, region *R);
typedef void (*destroy_func)(struct rule_s *r);


typedef struct rule_s {
     unsigned dim, fdim;         /* the dimensionality & number of functions */
     unsigned num_points;       /* number of evaluation points */
     unsigned num_regions; /* max number of regions evaluated at once */
     double *pts; /* points to eval: num_regions * num_points * dim */
     double *vals; /* num_regions * num_points * fdim */
     evalError_func evalError;
     destroy_func destroy;
} rule;

static void destroy_rule(rule *r)
{
     if (r) {
	  if (r->destroy) r->destroy(r);
	  free(r->pts);
	  free(r);
     }
}

static int alloc_rule_pts(rule *r, unsigned num_regions)
{
     if (num_regions > r->num_regions) {
	  free(r->pts);
	  r->pts = r->vals = NULL;
	  r->num_regions = 0;
	  num_regions *= 2; /* allocate extra so that
			       repeatedly calling alloc_rule_pts with
			       growing num_regions only needs
			       a logarithmic number of allocations */
	  r->pts = (double *) malloc(sizeof(double) * 
				     (num_regions
				      * r->num_points * (r->dim + r->fdim)));
	  if (r->fdim + r->dim > 0 && !r->pts) return FAILURE;
	  r->vals = r->pts + num_regions * r->num_points * r->dim;
	  r->num_regions = num_regions;
     }
     return SUCCESS;
}

static rule *make_rule(size_t sz, /* >= sizeof(rule) */
		       unsigned dim, unsigned fdim, unsigned num_points,
		       evalError_func evalError, destroy_func destroy)
{
     rule *r;

     if (sz < sizeof(rule)) return NULL;
     r = (rule *) malloc(sz);
     if (!r) return NULL;
     r->pts = r->vals = NULL;
     r->num_regions = 0;
     r->dim = dim; r->fdim = fdim; r->num_points = num_points;
     r->evalError = evalError;
     r->destroy = destroy;
     return r;
}

/* note: all regions must have same fdim */
static int eval_regions(unsigned nR, region *R, 
			integrand_v f, void *fdata, rule *r)
{
     unsigned iR;
     if (nR == 0) return SUCCESS; /* nothing to evaluate */
     if (r->evalError(r, R->fdim, f, fdata, nR, R)) return FAILURE;
     for (iR = 0; iR < nR; ++iR)
	  R[iR].errmax = errMax(R->fdim, R[iR].ee);
     return SUCCESS;
}

/***************************************************************************/
/* Functions to loop over points in a hypercube. */

/* Based on orbitrule.cpp in HIntLib-0.0.10 */

/* ls0 returns the least-significant 0 bit of n (e.g. it returns
   0 if the LSB is 0, it returns 1 if the 2 LSBs are 01, etcetera). */

static unsigned ls0(unsigned n)
{
#if defined(__GNUC__) && \
    ((__GNUC__ == 3 && __GNUC_MINOR__ >= 4) || __GNUC__ > 3)
     return __builtin_ctz(~n); /* gcc builtin for version >= 3.4 */
#else
     const unsigned bits[256] = {
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 5,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 6,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 5,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 7,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 5,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 6,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 5,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 4,
	  0, 1, 0, 2, 0, 1, 0, 3, 0, 1, 0, 2, 0, 1, 0, 8,
     };
     unsigned bit = 0;
     while ((n & 0xff) == 0xff) {
	  n >>= 8;
	  bit += 8;
     }
     return bit + bits[n & 0xff];
#endif
}

/**
 *  Evaluate the integration points for all 2^n points (+/-r,...+/-r)
 *
 *  A Gray-code ordering is used to minimize the number of coordinate updates
 *  in p, although this doesn't matter as much now that we are saving all pts.
 */
static void evalR_Rfs(double *pts, unsigned dim, double *p, const double *c, const double *r)
{
     unsigned i;
     unsigned signs = 0; /* 0/1 bit = +/- for corresponding element of r[] */

     /* We start with the point where r is ADDed in every coordinate
        (this implies signs=0). */
     for (i = 0; i < dim; ++i)
	  p[i] = c[i] + r[i];

     /* Loop through the points in Gray-code ordering */
     for (i = 0;; ++i) {
	  unsigned mask, d;

	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  d = ls0(i);	/* which coordinate to flip */
	  if (d >= dim)
	       break;

	  /* flip the d-th bit and add/subtract r[d] */
	  mask = 1U << d;
	  signs ^= mask;
	  p[d] = (signs & mask) ? c[d] - r[d] : c[d] + r[d];
     }
}

static void evalRR0_0fs(double *pts, unsigned dim, double *p, const double *c, const double *r)
{
     unsigned i, j;

     for (i = 0; i < dim - 1; ++i) {
	  p[i] = c[i] - r[i];
	  for (j = i + 1; j < dim; ++j) {
	       p[j] = c[j] - r[j];
	       memcpy(pts, p, sizeof(double) * dim); pts += dim;
	       p[i] = c[i] + r[i];
	       memcpy(pts, p, sizeof(double) * dim); pts += dim;
	       p[j] = c[j] + r[j];
	       memcpy(pts, p, sizeof(double) * dim); pts += dim;
	       p[i] = c[i] - r[i];
	       memcpy(pts, p, sizeof(double) * dim); pts += dim;

	       p[j] = c[j];	/* Done with j -> Restore p[j] */
	  }
	  p[i] = c[i];		/* Done with i -> Restore p[i] */
     }
}

static void evalR0_0fs4d(double *pts, unsigned dim, double *p, const double *c,
			 const double *r1, const double *r2)
{
     unsigned i;

     memcpy(pts, p, sizeof(double) * dim); pts += dim;

     for (i = 0; i < dim; i++) {
	  p[i] = c[i] - r1[i];
	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  p[i] = c[i] + r1[i];
	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  p[i] = c[i] - r2[i];
	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  p[i] = c[i] + r2[i];
	  memcpy(pts, p, sizeof(double) * dim); pts += dim;

	  p[i] = c[i];
     }
}

#define num0_0(dim) (1U)
#define numR0_0fs(dim) (2 * (dim))
#define numRR0_0fs(dim) (2 * (dim) * (dim-1))
#define numR_Rfs(dim) (1U << (dim))

/***************************************************************************/
/* Based on rule75genzmalik.cpp in HIntLib-0.0.10: An embedded
   cubature rule of degree 7 (embedded rule degree 5) due to A. C. Genz
   and A. A. Malik.  See:

         A. C. Genz and A. A. Malik, "An imbedded [sic] family of fully
         symmetric numerical integration rules," SIAM
         J. Numer. Anal. 20 (3), 580-588 (1983).
*/

typedef struct {
     rule parent;

     /* temporary arrays of length dim */
     double *widthLambda, *widthLambda2, *p;

     /* dimension-dependent constants */
     double weight1, weight3, weight5;
     double weightE1, weightE3;
} rule75genzmalik;

#define real(x) ((double)(x))
#define to_int(n) ((int)(n))

static int isqr(int x)
{
     return x * x;
}

static void destroy_rule75genzmalik(rule *r_)
{
     rule75genzmalik *r = (rule75genzmalik *) r_;
     free(r->p);
}

static int rule75genzmalik_evalError(rule *r_, unsigned fdim, integrand_v f, void *fdata, unsigned nR, region *R)
{
     /* lambda2 = sqrt(9/70), lambda4 = sqrt(9/10), lambda5 = sqrt(9/19) */
     const double lambda2 = 0.3585685828003180919906451539079374954541;
     const double lambda4 = 0.9486832980505137995996680633298155601160;
     const double lambda5 = 0.6882472016116852977216287342936235251269;
     const double weight2 = 980. / 6561.;
     const double weight4 = 200. / 19683.;
     const double weightE2 = 245. / 486.;
     const double weightE4 = 25. / 729.;
     const double ratio = (lambda2 * lambda2) / (lambda4 * lambda4);

     rule75genzmalik *r = (rule75genzmalik *) r_;
     unsigned i, j, iR, dim = r_->dim, npts = 0;
     double *diff, *pts, *vals;

     if (alloc_rule_pts(r_, nR)) return FAILURE;
     pts = r_->pts; vals = r_->vals;

     for (iR = 0; iR < nR; ++iR) {
	  const double *center = R[iR].h.data;
	  const double *halfwidth = R[iR].h.data + dim;
	  
	  for (i = 0; i < dim; ++i)
	       r->p[i] = center[i];
	  
	  for (i = 0; i < dim; ++i)
	       r->widthLambda2[i] = halfwidth[i] * lambda2;
	  for (i = 0; i < dim; ++i)
	       r->widthLambda[i] = halfwidth[i] * lambda4;

	  /* Evaluate points in the center, in (lambda2,0,...,0) and
	     (lambda3=lambda4, 0,...,0).  */
	  evalR0_0fs4d(pts + npts*dim, dim, r->p, center, 
		       r->widthLambda2, r->widthLambda);
	  npts += num0_0(dim) + 2 * numR0_0fs(dim);

	  /* Calculate points for (lambda4, lambda4, 0, ...,0) */
	  evalRR0_0fs(pts + npts*dim, dim, r->p, center, r->widthLambda);
	  npts += numRR0_0fs(dim);

	  /* Calculate points for (lambda5, lambda5, ..., lambda5) */
	  for (i = 0; i < dim; ++i)
	       r->widthLambda[i] = halfwidth[i] * lambda5;
	  evalR_Rfs(pts + npts*dim, dim, r->p, center, r->widthLambda);
	  npts += numR_Rfs(dim);
     }

     /* Evaluate the integrand function(s) at all the points */
     f(dim, npts, pts, fdata, fdim, vals);

     /* we are done with the points, and so we can re-use the pts
	array to store the maximum difference diff[i] in each dimension 
	for each hypercube */
     diff = pts;
     for (i = 0; i < dim * nR; ++i) diff[i] = 0;

     for (j = 0; j < fdim; ++j) {
	  for (iR = 0; iR < nR; ++iR) {
	       double result, res5th;
	       double val0, sum2=0, sum3=0, sum4=0, sum5=0;
	       unsigned k, k0 = 0;
	       
	       /* accumulate j-th function values into j-th integrals
		     NOTE: this relies on the ordering of the eval functions
		     above, as well as on the internal structure of
		     the evalR0_0fs4d function */

	       val0 = vals[0]; /* central point */
	       k0 += 1;

	       for (k = 0; k < dim; ++k) {
		    double v0 = vals[k0 + 4*k];
		    double v1 = vals[(k0 + 4*k) + 1];
		    double v2 = vals[(k0 + 4*k) + 2];
		    double v3 = vals[(k0 + 4*k) + 3];
		    
		    sum2 += v0 + v1;
		    sum3 += v2 + v3;
		    
		    diff[iR * dim + k] += 
			 fabs(v0 + v1 - 2*val0 - ratio * (v2 + v3 - 2*val0));
	       }
	       k0 += 4*k;

	       for (k = 0; k < numRR0_0fs(dim); ++k)
		    sum4 += vals[k0 + k];
	       k0 += k;
	       
	       for (k = 0; k < numR_Rfs(dim); ++k)
		    sum5 += vals[k0 + k];
	       
	       /* Calculate fifth and seventh order results */
	       result = R[iR].h.vol * (r->weight1 * val0 + weight2 * sum2 + r->weight3 * sum3 + weight4 * sum4 + r->weight5 * sum5);
	       res5th = R[iR].h.vol * (r->weightE1 * val0 + weightE2 * sum2 + r->weightE3 * sum3 + weightE4 * sum4);
	       
	       R[iR].ee[j].val = result;
	       R[iR].ee[j].err = fabs(res5th - result);
	       
	       vals += r_->num_points;
	  }
     }

     /* figure out dimension to split: */
     for (iR = 0; iR < nR; ++iR) {
	  double maxdiff = 0;
	  unsigned dimDiffMax = 0;

	  for (i = 0; i < dim; ++i)
	       if (diff[iR*dim + i] > maxdiff) {
		    maxdiff = diff[iR*dim + i];
		    dimDiffMax = i;
	       }
	  R[iR].splitDim = dimDiffMax;
     }
     return SUCCESS;
}

static rule *make_rule75genzmalik(unsigned dim, unsigned fdim)
{
     rule75genzmalik *r;

     if (dim < 2) return NULL; /* this rule does not support 1d integrals */

     /* Because of the use of a bit-field in evalR_Rfs, we are limited
	to be < 32 dimensions (or however many bits are in unsigned).
	This is not a practical limitation...long before you reach
	32 dimensions, the Genz-Malik cubature becomes excruciatingly
	slow and is superseded by other methods (e.g. Monte-Carlo). */
     if (dim >= sizeof(unsigned) * 8) return NULL;

     r = (rule75genzmalik *) make_rule(sizeof(rule75genzmalik),
				       dim, fdim,
				       num0_0(dim) + 2 * numR0_0fs(dim)
				       + numRR0_0fs(dim) + numR_Rfs(dim),
				       rule75genzmalik_evalError,
				       destroy_rule75genzmalik);
     if (!r) return NULL;

     r->weight1 = (real(12824 - 9120 * to_int(dim) + 400 * isqr(to_int(dim)))
		   / real(19683));
     r->weight3 = real(1820 - 400 * to_int(dim)) / real(19683);
     r->weight5 = real(6859) / real(19683) / real(1U << dim);
     r->weightE1 = (real(729 - 950 * to_int(dim) + 50 * isqr(to_int(dim)))
		    / real(729));
     r->weightE3 = real(265 - 100 * to_int(dim)) / real(1458);

     r->p = (double *) malloc(sizeof(double) * dim * 3);
     if (!r->p) { destroy_rule((rule *) r); return NULL; }
     r->widthLambda = r->p + dim;
     r->widthLambda2 = r->p + 2 * dim;

     return (rule *) r;
}

/***************************************************************************/
/* 1d 15-point Gaussian quadrature rule, based on qk15.c and qk.c in
   GNU GSL (which in turn is based on QUADPACK). */

static int rule15gauss_evalError(rule *r,
				 unsigned fdim, integrand_v f, void *fdata,
				 unsigned nR, region *R)
{
     /* Gauss quadrature weights and kronrod quadrature abscissae and
	weights as evaluated with 80 decimal digit arithmetic by
	L. W. Fullerton, Bell Labs, Nov. 1981. */
     const unsigned n = 8;
     const double xgk[8] = {  /* abscissae of the 15-point kronrod rule */
	  0.991455371120812639206854697526329,
	  0.949107912342758524526189684047851,
	  0.864864423359769072789712788640926,
	  0.741531185599394439863864773280788,
	  0.586087235467691130294144838258730,
	  0.405845151377397166906606412076961,
	  0.207784955007898467600689403773245,
	  0.000000000000000000000000000000000
	  /* xgk[1], xgk[3], ... abscissae of the 7-point gauss rule. 
	     xgk[0], xgk[2], ... to optimally extend the 7-point gauss rule */
     };
     static const double wg[4] = {  /* weights of the 7-point gauss rule */
	  0.129484966168869693270611432679082,
	  0.279705391489276667901467771423780,
	  0.381830050505118944950369775488975,
	  0.417959183673469387755102040816327
     };
     static const double wgk[8] = { /* weights of the 15-point kronrod rule */
	  0.022935322010529224963732008058970,
	  0.063092092629978553290700663189204,
	  0.104790010322250183839876322541518,
	  0.140653259715525918745189590510238,
	  0.169004726639267902826583426598550,
	  0.190350578064785409913256402421014,
	  0.204432940075298892414161999234649,
	  0.209482141084727828012999174891714
     };
     unsigned j, k, iR, npts = 0;
     double *pts, *vals;

     if (alloc_rule_pts(r, nR)) return FAILURE;
     pts = r->pts; vals = r->vals;

     for (iR = 0; iR < nR; ++iR) {
	  const double center = R[iR].h.data[0];
	  const double halfwidth = R[iR].h.data[1];

	  pts[npts++] = center;

	  for (j = 0; j < (n - 1) / 2; ++j) {
	       int j2 = 2*j + 1;
	       double w = halfwidth * xgk[j2];
	       pts[npts++] = center - w;
	       pts[npts++] = center + w;
	  }
	  for (j = 0; j < n/2; ++j) {
	       int j2 = 2*j;
	       double w = halfwidth * xgk[j2];
	       pts[npts++] = center - w;
	       pts[npts++] = center + w;
	  }

	  R[iR].splitDim = 0; /* no choice but to divide 0th dimension */
     }

     f(1, npts, pts, fdata, fdim, vals);
     
     for (k = 0; k < fdim; ++k) {
	  for (iR = 0; iR < nR; ++iR) {
	       const double halfwidth = R[iR].h.data[1];
	       double result_gauss = vals[0] * wg[n/2 - 1];
	       double result_kronrod = vals[0] * wgk[n - 1];
	       double result_abs = fabs(result_kronrod);
	       double result_asc, mean, err;

	       /* accumulate integrals */
	       npts = 1;
	       for (j = 0; j < (n - 1) / 2; ++j) {
		    int j2 = 2*j + 1;
		    double v = vals[npts] + vals[npts+1];
		    result_gauss += wg[j] * v;
		    result_kronrod += wgk[j2] * v;
		    result_abs += wgk[j2] * (fabs(vals[npts]) 
					     + fabs(vals[npts+1]));
		    npts += 2;
	       }
	       for (j = 0; j < n/2; ++j) {
		    int j2 = 2*j;
		    result_kronrod += wgk[j2] * (vals[npts] + vals[npts+1]);
		    result_abs += wgk[j2] * (fabs(vals[npts]) 
					     + fabs(vals[npts+1]));
		    npts += 2;
	       }
	       
	       /* integration result */
	       R[iR].ee[k].val = result_kronrod * halfwidth;

	       /* error estimate 
		  (from GSL, probably dates back to QUADPACK
		  ... not completely clear to me why we don't just use
	          fabs(result_kronrod - result_gauss) * halfwidth */
	       mean = result_kronrod * 0.5;
	       result_asc = wgk[n - 1] * fabs(vals[0] - mean);
	       npts = 1;
	       for (j = 0; j < (n - 1) / 2; ++j) {
		    int j2 = 2*j + 1;
		    result_asc += wgk[j2] * (fabs(vals[npts]-mean)
					     + fabs(vals[npts+1]-mean));
		    npts += 2;
	       }
	       for (j = 0; j < n/2; ++j) {
		    int j2 = 2*j;
		    result_asc += wgk[j2] * (fabs(vals[npts]-mean)
					     + fabs(vals[npts+1]-mean));
		    npts += 2;
	       }
	       err = fabs(result_kronrod - result_gauss) * halfwidth;
	       result_abs *= halfwidth;
	       result_asc *= halfwidth;
	       if (result_asc != 0 && err != 0) {
		    double scale = pow((200 * err / result_asc), 1.5);
		    err = (scale < 1) ? result_asc * scale : result_asc;
	       }
	       if (result_abs > DBL_MIN / (50 * DBL_EPSILON)) {
		    double min_err = 50 * DBL_EPSILON * result_abs;
		    if (min_err > err) err = min_err;
	       }
	       R[iR].ee[k].err = err;
	       
	       /* increment vals to point to next batch of results */
	       vals += 15;
	  }
     }
     return SUCCESS;
}

static rule *make_rule15gauss(unsigned dim, unsigned fdim)
{
     if (dim != 1) return NULL; /* this rule is only for 1d integrals */

     return make_rule(sizeof(rule), dim, fdim, 15,
		      rule15gauss_evalError, 0);
}

/***************************************************************************/
/* binary heap implementation (ala _Introduction to Algorithms_ by
   Cormen, Leiserson, and Rivest), for use as a priority queue of
   regions to integrate. */

typedef region heap_item;
#define KEY(hi) ((hi).errmax)

typedef struct {
     unsigned n, nalloc;
     heap_item *items;
     unsigned fdim;
     esterr *ee; /* array of length fdim of the total integrand & error */
} heap;

static void heap_resize(heap *h, unsigned nalloc)
{
     h->nalloc = nalloc;
     h->items = (heap_item *) realloc(h->items, sizeof(heap_item) * nalloc);
}

static heap heap_alloc(unsigned nalloc, unsigned fdim)
{
     heap h;
     unsigned i;
     h.n = 0;
     h.nalloc = 0;
     h.items = 0;
     h.fdim = fdim;
     h.ee = (esterr *) malloc(sizeof(esterr) * fdim);
     if (h.ee) {
	  for (i = 0; i < fdim; ++i) h.ee[i].val = h.ee[i].err = 0;
	  heap_resize(&h, nalloc);
     }
     return h;
}

/* note that heap_free does not deallocate anything referenced by the items */
static void heap_free(heap *h)
{
     h->n = 0;
     heap_resize(h, 0);
     h->fdim = 0;
     free(h->ee);
}

static int heap_push(heap *h, heap_item hi)
{
     int insert;
     unsigned i, fdim = h->fdim;

     for (i = 0; i < fdim; ++i) {
	  h->ee[i].val += hi.ee[i].val;
	  h->ee[i].err += hi.ee[i].err;
     }
     insert = h->n;
     if (++(h->n) > h->nalloc) {
	  heap_resize(h, h->n * 2);
	  if (!h->items) return FAILURE;
     }

     while (insert) {
	  int parent = (insert - 1) / 2;
	  if (KEY(hi) <= KEY(h->items[parent]))
	       break;
	  h->items[insert] = h->items[parent];
	  insert = parent;
     }
     h->items[insert] = hi;
     return SUCCESS;
}

static int heap_push_many(heap *h, unsigned ni, heap_item *hi)
{
     unsigned i;
     for (i = 0; i < ni; ++i)
	  if (heap_push(h, hi[i])) return FAILURE;
     return SUCCESS;
}

static heap_item heap_pop(heap *h)
{
     heap_item ret;
     int i, n, child;

     if (!(h->n)) {
	  fprintf(stderr, "attempted to pop an empty heap\n");
	  exit(EXIT_FAILURE);
     }

     ret = h->items[0];
     h->items[i = 0] = h->items[n = --(h->n)];
     while ((child = i * 2 + 1) < n) {
	  int largest;
	  heap_item swap;

	  if (KEY(h->items[child]) <= KEY(h->items[i]))
	       largest = i;
	  else
	       largest = child;
	  if (++child < n && KEY(h->items[largest]) < KEY(h->items[child]))
	       largest = child;
	  if (largest == i)
	       break;
	  swap = h->items[i];
	  h->items[i] = h->items[largest];
	  h->items[i = largest] = swap;
     }

     {
	  unsigned i, fdim = h->fdim;
	  for (i = 0; i < fdim; ++i) {
	       h->ee[i].val -= ret.ee[i].val;
	       h->ee[i].err -= ret.ee[i].err;
	  }
     }
     return ret;
}

/***************************************************************************/

/* adaptive integration, analogous to adaptintegrator.cpp in HIntLib */

static int ruleadapt_integrate(rule *r, unsigned fdim, integrand_v f, void *fdata, const hypercube *h, unsigned maxEval, double reqAbsError, double reqRelError, double *val, double *err, int parallel)
{
     unsigned numEval = 0;
     heap regions;
     unsigned i, j;
     region *R = NULL; /* array of regions to evaluate */
     unsigned nR_alloc = 0;
     esterr *ee = NULL;

     regions = heap_alloc(1, fdim);
     if (!regions.ee || !regions.items) goto bad;

     ee = (esterr *) malloc(sizeof(esterr) * fdim);
     if (!ee) goto bad;
     
     nR_alloc = 2;
     R = (region *) malloc(sizeof(region) * nR_alloc);
     if (!R) goto bad;
     R[0] = make_region(h, fdim);
     if (!R[0].ee
	 || eval_regions(1, R, f, fdata, r)
	 || heap_push(&regions, R[0]))
	       goto bad;
     numEval += r->num_points;
     
     while (numEval < maxEval || !maxEval) {
	  for (j = 0; j < fdim && (regions.ee[j].err <= reqAbsError
				   || relError(regions.ee[j]) <= reqRelError);
	       ++j) ;
	  if (j == fdim)
	       break; /* convergence */

	  if (parallel) { /* maximize potential parallelism */
	       /* adapted from I. Gladwell, "Vectorization of one
		  dimensional quadrature codes," pp. 230--238 in
		  _Numerical Integration. Recent Developments,
		  Software and Applications_, G. Fairweather and
		  P. M. Keast, eds., NATO ASI Series C203, Dordrecht
		  (1987), as described in J. M. Bull and
		  T. L. Freeman, "Parallel Globally Adaptive
		  Algorithms for Multi-dimensional Integration,"
		  http://citeseerx.ist.psu.edu/viewdoc/summary?doi=10.1.1.42.6638
		  (1994). 

		  Basically, this evaluates in one shot all regions
		  that *must* be evaluated in order to reduce the
		  error to the requested bound: the minimum set of
		  largest-error regions whose errors push the total
		  error over the bound.

		  [Note: Bull and Freeman claim that the Gladwell
		  approach is intrinsically inefficent because it
		  "requires sorting", and propose an alternative
		  algorithm that "only" requires three passes over the
		  entire set of regions.  Apparently, they didn't
		  realize that one could use a heap data structure, in
		  which case the time to pop K biggest-error regions
		  out of N is only O(K log N), much better than the
		  O(N) cost of the Bull and Freeman algorithm if K <<
		  N, and it is also much simpler.] */
	       unsigned nR = 0;
	       for (j = 0; j < fdim; ++j) ee[j] = regions.ee[j];
	       do {
		    if (nR + 2 > nR_alloc) {
			 nR_alloc = (nR + 2) * 2;
			 R = (region *) realloc(R, nR_alloc * sizeof(region));
			 if (!R) goto bad;
		    }
		    R[nR] = heap_pop(&regions);
		    for (j = 0; j < fdim; ++j) ee[j].err -= R[nR].ee[j].err;
		    if (cut_region(R+nR, R+nR+1)) goto bad;
		    numEval += r->num_points * 2;
		    nR += 2;
		    for (j = 0; j < fdim 
			      && (ee[j].err <= reqAbsError
				  || relError(ee[j]) <= reqRelError); ++j) ;
		    if (j == fdim) break; /* other regions have small errs */
	       } while (regions.n > 0 && (numEval < maxEval || !maxEval));
	       if (eval_regions(nR, R, f, fdata, r)
		   || heap_push_many(&regions, nR, R))
		    goto bad;
	  }
	  else { /* minimize number of function evaluations */
	       R[0] = heap_pop(&regions); /* get worst region */
	       if (cut_region(R, R+1)
		   || eval_regions(2, R, f, fdata, r)
		   || heap_push_many(&regions, 2, R))
		    goto bad;
	       numEval += r->num_points * 2;
	  }
     }

     /* re-sum integral and errors */
     for (j = 0; j < fdim; ++j) val[j] = err[j] = 0;  
     for (i = 0; i < regions.n; ++i) {
	  for (j = 0; j < fdim; ++j) { 
	       val[j] += regions.items[i].ee[j].val;
	       err[j] += regions.items[i].ee[j].err;
	  }
	  destroy_region(&regions.items[i]);
     }

     /* printf("regions.nalloc = %d\n", regions.nalloc); */
     free(ee);
     heap_free(&regions);
     free(R);
     return SUCCESS;

bad:
     free(ee);
     heap_free(&regions);
     free(R);
     return FAILURE;
}

static int integrate(unsigned fdim, integrand_v f, void *fdata, 
		     unsigned dim, const double *xmin, const double *xmax, 
		     unsigned maxEval, double reqAbsError, double reqRelError, 
		     double *val, double *err, int parallel)
{
     rule *r;
     hypercube h;
     int status;
     unsigned i;
     
     if (fdim == 0) /* nothing to do */ return SUCCESS;
     if (dim == 0) { /* trivial integration */
	  f(0, 1, xmin, fdata, fdim, val);
	  for (i = 0; i < fdim; ++i) err[i] = 0;
	  return SUCCESS;
     }
     r = dim == 1 ? make_rule15gauss(dim, fdim)
 	          : make_rule75genzmalik(dim, fdim);
     if (!r) { 
	  for (i = 0; i < fdim; ++i) {
	       val[i] = 0;
	       err[i] = HUGE_VAL; 
	  }
	  return FAILURE;
     }
     h = make_hypercube_range(dim, xmin, xmax);
     status = !h.data ? FAILURE
	  : ruleadapt_integrate(r, fdim, f, fdata, &h,
				maxEval, reqAbsError, reqRelError,
				val, err, parallel);
     destroy_hypercube(&h);
     destroy_rule(r);
     return status;
}

int adapt_integrate_v(unsigned fdim, integrand_v f, void *fdata, 
		      unsigned dim, const double *xmin, const double *xmax, 
		     unsigned maxEval, double reqAbsError, double reqRelError, 
		      double *val, double *err)
{
     return integrate(fdim, f, fdata, dim, xmin, xmax, 
		      maxEval, reqAbsError, reqRelError, val, err, 1);
}

/* wrapper around non-vectorized integrand */
typedef struct fv_data_s { integrand f; void *fdata; double *fval1; } fv_data;
static void fv(unsigned ndim, unsigned npt,
	       const double *x, void *d_,
	       unsigned fdim, double *fval)
{
     fv_data *d = (fv_data *) d_;
     double *fval1 = d->fval1;
     unsigned i, k;
     /* printf("npt = %u\n", npt); */
     for (i = 0; i < npt; ++i) {
	  d->f(ndim, x + i*ndim, d->fdata, fdim, fval1);
	  for (k = 0; k < fdim; ++k) fval[k*npt + i] = fval1[k];
     }
}

int adapt_integrate(unsigned fdim, integrand f, void *fdata, 
		    unsigned dim, const double *xmin, const double *xmax, 
		    unsigned maxEval, double reqAbsError, double reqRelError, 
		    double *val, double *err)
{
     int ret;
     fv_data d;

     if (fdim == 0) return SUCCESS; /* nothing to do */     
     
     d.f = f; d.fdata = fdata;
     d.fval1 = (double *) malloc(sizeof(double) * fdim);
     if (!d.fval1) {
	  unsigned i;
	  for (i = 0; i < fdim; ++i) {
	       val[i] = 0;
	       err[i] = HUGE_VAL; 
	  }
	  return -2; /* ERROR */
     }
     ret = integrate(fdim, fv, &d, dim, xmin, xmax, 
		     maxEval, reqAbsError, reqRelError, val, err, 0);
     free(d.fval1);
     return ret;
}

/***************************************************************************/

/* Compile with -DTEST_INTEGRATOR for a self-contained test program.
   
   Usage: ./integrator <dim> <tol> <integrand> <maxeval>

   where <dim> = # dimensions, <tol> = relative tolerance,
   <integrand> is either 0/1/2 for the three test integrands (see below),
   and <maxeval> is the maximum # function evaluations (0 for none).
*/
   
#ifdef TEST_INTEGRATOR

int count = 0;
unsigned integrand_fdim = 0;
int *which_integrand = NULL;
const double radius = 0.50124145262344534123412; /* random */

/* Simple constant function */
double
fconst (double x[], size_t dim, void *params)
{
  return 1;
}

/*** f0, f1, f2, and f3 are test functions from the Monte-Carlo
     integration routines in GSL 1.6 (monte/test.c).  Copyright (c)
     1996-2000 Michael Booth, GNU GPL. ****/

/* Simple product function */
double f0 (unsigned dim, const double *x, void *params)
{
     double prod = 1.0;
     unsigned int i;
     for (i = 0; i < dim; ++i)
	  prod *= 2.0 * x[i];
     return prod;
}

#define K_2_SQRTPI 1.12837916709551257390

/* Gaussian centered at 1/2. */
double f1 (unsigned dim, const double *x, void *params)
{
     double a = *(double *)params;
     double sum = 0.;
     unsigned int i;
     for (i = 0; i < dim; i++) {
	  double dx = x[i] - 0.5;
	  sum += dx * dx;
     }
     return (pow (K_2_SQRTPI / (2. * a), (double) dim) *
	     exp (-sum / (a * a)));
}

/* double gaussian */
double f2 (unsigned dim, const double *x, void *params)
{
     double a = *(double *)params;
     double sum1 = 0.;
     double sum2 = 0.;
     unsigned int i;
     for (i = 0; i < dim; i++) {
	  double dx1 = x[i] - 1. / 3.;
	  double dx2 = x[i] - 2. / 3.;
	  sum1 += dx1 * dx1;
	  sum2 += dx2 * dx2;
     }
     return 0.5 * pow (K_2_SQRTPI / (2. * a), dim) 
	  * (exp (-sum1 / (a * a)) + exp (-sum2 / (a * a)));
}

/* Tsuda's example */
double f3 (unsigned dim, const double *x, void *params)
{
     double c = *(double *)params;
     double prod = 1.;
     unsigned int i;
     for (i = 0; i < dim; i++)
	  prod *= c / (c + 1) * pow((c + 1) / (c + x[i]), 2.0);
     return prod;
}

/* test integrand from W. J. Morokoff and R. E. Caflisch, "Quasi=
   Monte Carlo integration," J. Comput. Phys 122, 218-230 (1995).
   Designed for integration on [0,1]^dim, integral = 1. */
static double morokoff(unsigned dim, const double *x, void *params)
{
     double p = 1.0 / dim;
     double prod = pow(1 + p, dim);
     unsigned int i;
     for (i = 0; i < dim; i++)
	  prod *= pow(x[i], p);
     return prod;
}

/*** end of GSL test functions ***/

void f_test(unsigned dim, const double *x, void *data_,
	    unsigned fdim, double *retval)
{
     double val;
     unsigned i, j;
     ++count;
     (void) data_; /* not used */
     for (j = 0; j < fdim; ++j) {
     double fdata = which_integrand[j] == 6 ? (1.0+sqrt (10.0))/9.0 : 0.1;
     switch (which_integrand[j]) {
	 case 0: /* simple smooth (separable) objective: prod. cos(x[i]). */
	      val = 1;
	      for (i = 0; i < dim; ++i)
		   val *= cos(x[i]);
	      break;
	 case 1: { /* integral of exp(-x^2), rescaled to (0,infinity) limits */
	      double scale = 1.0;
	      val = 0;
	      for (i = 0; i < dim; ++i) {
		   double z = (1 - x[i]) / x[i];
		   val += z * z;
		   scale *= K_2_SQRTPI / (x[i] * x[i]);
	      }
	      val = exp(-val) * scale;
	      break;
	 }
	 case 2: /* discontinuous objective: volume of hypersphere */
	      val = 0;
	      for (i = 0; i < dim; ++i)
		   val += x[i] * x[i];
	      val = val < radius * radius;
	      break;
	 case 3:
	      val = f0(dim, x, &fdata);
	      break;
	 case 4:
	      val = f1(dim, x, &fdata);
	      break;
	 case 5:
	      val = f2(dim, x, &fdata);
	      break;
	 case 6:
	      val = f3(dim, x, &fdata);
	      break;
	 case 7:
	      val = morokoff(dim, x, &fdata);
	      break;
	 default:
	      fprintf(stderr, "unknown integrand %d\n", which_integrand[j]);
	      exit(EXIT_FAILURE);
     }
     /* if (count < 100) printf("%d: f(%g, ...) = %g\n", count, x[0], val); */
     retval[j] = val;
     }
}

#define K_PI 3.14159265358979323846

/* surface area of n-dimensional unit hypersphere */
static double S(unsigned n)
{
     double val;
     int fact = 1;
     if (n % 2 == 0) { /* n even */
	  val = 2 * pow(K_PI, n * 0.5);
	  n = n / 2;
	  while (n > 1) fact *= (n -= 1);
	  val /= fact;
     }
     else { /* n odd */
	  val = (1 << (n/2 + 1)) * pow(K_PI, n/2);
	  while (n > 2) fact *= (n -= 2);
	  val /= fact;
     }
     return val;
}

static double exact_integral(int which, unsigned dim, const double *xmax) {
     unsigned i;
     double val;
     switch(which) {
	 case 0:
	      val = 1;
	      for (i = 0; i < dim; ++i)
		   val *= sin(xmax[i]);
	      break;
	 case 2:
	      val = dim == 0 ? 1 : S(dim) * pow(radius * 0.5, dim) / dim;
	      break;
	 default:
	      val = 1.0;
     }
     return val;
}

#include <ctype.h>
int main(int argc, char **argv)
{
     double *xmin, *xmax;
     double tol, *val, *err;
     unsigned i, dim, maxEval;

     if (argc <= 1) {
	  fprintf(stderr, "Usage: %s [dim] [reltol] [integrand] [maxeval]\n",
		  argv[0]);
	  return EXIT_FAILURE;
     }

     dim = argc > 1 ? atoi(argv[1]) : 2;
     tol = argc > 2 ? atof(argv[2]) : 1e-2;
     maxEval = argc > 4 ? atoi(argv[4]) : 0;
     
     /* parse: e.g. "x/y/z" is treated as fdim = 3, which_integrand={x,y,z} */
     if (argc <= 3) {
	  integrand_fdim = 1;
	  which_integrand = (int *) malloc(sizeof(int) * integrand_fdim);
	  which_integrand[0] = 0; /* default */
     }
     else {
	  unsigned j = 0;
	  integrand_fdim = 1;
	  for (i = 0; argv[3][i]; ++i) if (argv[3][i] == '/') ++integrand_fdim;
	  if (!integrand_fdim) {
	       fprintf(stderr, "invalid which_integrand \"%s\"", argv[3]);
	       return EXIT_FAILURE;
	  }
	  which_integrand = (int *) malloc(sizeof(int) * integrand_fdim);
	  which_integrand[0] = 0;
	  for (i = 0; argv[3][i]; ++i) {
	       if (argv[3][i] == '/')
		    which_integrand[++j] = 0;
	       else if (isdigit(argv[3][i]))
		    which_integrand[j] = 
			 which_integrand[j]*10 + argv[3][i] - '0';
	       else {
		    fprintf(stderr, "invalid which_integrand \"%s\"", argv[3]);
		    return EXIT_FAILURE;
	       }
	  }
     }
     val = (double *) malloc(sizeof(double) * integrand_fdim);
     err = (double *) malloc(sizeof(double) * integrand_fdim);

     xmin = (double *) malloc(dim * sizeof(double));
     xmax = (double *) malloc(dim * sizeof(double));
     for (i = 0; i < dim; ++i) {
	  xmin[i] = 0;
	  xmax[i] = 1;
     }

     printf("%u-dim integral, tolerance = %g\n", dim, tol);
     adapt_integrate(integrand_fdim, f_test, NULL, 
		     dim, xmin, xmax, 
		     maxEval, 0, tol, val, err);
     for (i = 0; i < integrand_fdim; ++i) {
	  printf("integrand %d: integral = %g, est err = %g, true err = %g\n", 
		 which_integrand[i], val[i], err[i], 
		 fabs(val[i] - exact_integral(which_integrand[i], dim, xmax)));
     }
     printf("#evals = %d\n", count);

     free(xmax);
     free(xmin);
     free(err);
     free(val);
     free(which_integrand);

     return EXIT_SUCCESS;
}

#endif


==> anc/src/DAIVM_ML.c <==
#include <mathlink.h>
#include <stdlib.h>
#include <string.h>
#include <stdio.h>
#include <unistd.h>
#include "DA_M1M2_Single.h"
// extern double evaluateDIS(int ind, int npar, double* pars, int nkin, double* vars, int modelId);




double DAIVM ( double beta, double Q2, double r, int idx, int f1, int f2 )
{
int  N_comp=16;
double RES_VA, ERR_VA;
if(idx >= 0 && idx <16)
{
	RES_VA=DA(beta, Q2, r, idx, f1, f2);
	return RES_VA;
}
else
	return 0;
}






int main(int argc, char* argv[]) {
setup();

return MLMain(argc, argv);
}


==> anc/src/DAIVM_ML.tm <==
#include "mathlink.h"

//double DAIVM (( double, double, double, int, int, int ));

:Begin:
:Function:      DAIVM
:Pattern:       DAIVM[beta_?NumberQ, Q2_?NumberQ, r_?NumberQ, idx_Integer, f1_Integer, f2_Integer]
:Arguments:     { beta, Q2, r, idx, f1, f2 }
:ArgumentTypes: { Real, Real, Real, Integer, Integer, Integer }
:ReturnType:    Real
:End:
:Evaluate:      DAIVM::usage = "DAIVM[beta, Q2, r, idx, f1, f2] evaluates distribution amplitude corresponding to index idx in a point (beta, Q2, r). DA index should be in range 0 to 7 (see the README.pdf for numbering of DAs), flavour indices should be in range (0 ... 4)"









==> anc/src/DA_M1M2_Single.c <==
#include <math.h>
#include <gsl/gsl_sf_bessel.h>
#include <complex.h>
#include <stdio.h>
#include "cubature.h"
#include "DA_M1M2_Single.h"
#include "setup_IVM.h"

double  da_(double* alpha, double* Q2, double* r, int* idx, int* m1Index, int* m2Index)
{
  return DA(*alpha, *Q2, *r, *idx, *m1Index, *m2Index);
}

//request access to common block in Fortran
#ifdef __cplusplus
extern "C" {
#endif
extern struct {double mcur_q[5], mdyn_q[5];}quark_masses_;
extern struct {double value[5];}f_A;
#ifdef __cplusplus
}
#endif

double  DA(double alpha, double Q2, double r, int idx, int m1Index, int m2Index)
{
static isInitialized=0;

if(!isInitialized)
{
 isInitialized=1;
 setup();
}

int fdim=1;
int i;
 if(Q2<-pow(0.35,2))
 {
  fprintf(stderr, "BEWARE:\n");
  fprintf(stderr, "Inside your program the DA for Minkowksy momentum q^2=%g GeV^2 was called, which is above free qqbar production threshold 0.35^2 GeV^2\n", -Q2);
  fprintf(stderr, "(As You may know, instanton vacuum model does not have built-in confinement) \n");
  fprintf(stderr, "I don't know how to calculate DA in this point. It is a fatal error, so I quit now\n");
  exit(1);
 }

 if(alpha<0||alpha>1)
 {
  return;
 }


 const int dim=2;
 double xmin[2]={-0.9999999, 1e-7};
 double xmax[2]={ 0.9999999, 0.9999999};

//  double xmin[2]={-1, 0};
//  double xmax[2]={ 1, 1};


 int maxEval=10000000;
 double reqAbsError=1e-5;
 double reqRelError=1e-8;


 double buf[8]={alpha, r, Q2, quark_masses_.mcur_q[m1Index], quark_masses_.mcur_q[m2Index], quark_masses_.mdyn_q[m1Index], quark_masses_.mdyn_q[m2Index],idx};

double RES, ERR;
 adapt_integrate(fdim, DA_integrand, (void*)buf, dim, xmin, xmax, maxEval, reqAbsError, reqRelError, &RES, &ERR);

  //restore prefactor
  double pref=24/pow(2*M_PI,3)/sqrt(f_A.value[m1Index]*f_A.value[m2Index]); // 24=8*Nc
//   double pref=24/pow(2*M_PI,3); // 24=8*Nc

   RES*=pref;
   ERR*=pref;

 //check error
   if(fabs(RES)*reqRelError>fabs(ERR) && fabs(ERR>reqAbsError))
   {//On choice of condition: Might happen some component gives negligible contribution and its accuracy is not important
    fprintf(stderr, "DA :: Warning :: Poor accuracy in evaluation :: WF(%d) = %g +/- %g\n",idx,RES,ERR);
   }
return RES;
}




/**
 @details Auxiliary routine (integrand), see the file DCUHRE.f for its structure
 @brief
 Auxiliary routine (integrand), see the file DCUHRE.f for its structure

*/
void DA_integrand(int NDIM, double* p, void* buf, int NFUN, double* INTEGRAND)
{

double* arr=(double*)buf;
double alpha=arr[0];
double r = arr[1];
double Q2= arr[2];
double m1_q=arr[3];
double m2_q=arr[4];
double M1_dyn=arr[5];
double M2_dyn=arr[6];
int idx=arr[7];

// Now it makes sense to extract some common fragments and in this way speed up evaluation of the integrand
 double pMinus=p[0]/(1-pow(p[0],2));
 double pPerp =-log(p[1]);
 double measure=1./p[1]*(1+pow(p[0],2))/pow(1-pow(p[0],2),2);

// IMPORTANT: The expression below  might become complex since in Minkowsky sign of p^2 is undefined.
 complex p1Sq=pow(pPerp,2) - 2*I*pMinus*alpha;
 complex p2Sq=pow(pPerp,2)+(1-alpha)*Q2 +2*I*(1-alpha)*pMinus;
 complex p1=csqrt( p1Sq ); // := Abs(Vec(p));   Sqrt(-1)=NaN, but Sqrt(CMPLX(-1))=(0, 1)
 complex p2=csqrt( p2Sq ); // := Abs(Vec(p+q))   Sqrt(-1)=NaN, but Sqrt(CMPLX(-1))=(0, 1)
 complex p1p2=(p2Sq-p1Sq)/2;
 complex f1=F(p1);
 complex f2=F(p2);
 complex fPrime1=FPrime(p1); // fPrime:=f'(p)/p, NOT just f'(p). Then even if p is pure complex, fPrime(p) is real
 complex fPrime2=FPrime(p2);
 complex mass1=mass_full(p1, m1_q, M1_dyn);
 complex mass2=mass_full(p2, m2_q, M2_dyn);

 complex finiteDifferenceVec, finiteDifferenceAx;
 if(cabs(p2 - p1)>0.01) // 0.01 is some ad hoc threshold which however works reasonably good
 {
  finiteDifferenceVec = (M1_dyn*f2+M2_dyn*f1)*(f2-f1)/(p2Sq-p1Sq);
  finiteDifferenceAx = (M1_dyn*f2-M2_dyn*f1)*(f2-f1)/(p2Sq-p1Sq);
 }
 else // Simply use Taylor expansion
 {
  finiteDifferenceVec = (M1_dyn*f2+M2_dyn*f1)*p1p2*fPrime1;
  finiteDifferenceAx = (M1_dyn*f2-M2_dyn*f1)*p1p2*fPrime1;
 }

 complex Denominator1= p1Sq + cpow(mass1,2);
 complex Denominator2= p2Sq + cpow(mass2,2);

 complex Denominator1_pQCD= p1Sq + cpow(m1_q,2);
 complex Denominator2_pQCD= p2Sq + cpow(m2_q,2);



 complex Denominator1Inverted=1./Denominator1;
 complex Denominator1Inverted_pQCD=1./Denominator1_pQCD;
 complex Denominator2Inverted=1./Denominator2;
 complex Denominator2Inverted_pQCD=1./Denominator2_pQCD;

 double BesJ0r=gsl_sf_bessel_J0(pPerp*r);// ! These are relatively slow functions which are called several times

 complex Prefactor=pPerp*BesJ0r*Denominator1Inverted*Denominator2Inverted*measure;
 complex Prefactor_pQCD=pPerp*BesJ0r*Denominator1Inverted_pQCD*Denominator2Inverted_pQCD*measure;


//below evaluate only first fdim components (not all)
switch(idx)
{
// ----- Vector channel ----------
case 15:
// 15= h_{y}^{t}
 *INTEGRAND= cimag(Prefactor*(-(mass1*pMinus) + mass2*pMinus + 0.5*I*mass1*Q2 - 0.5*I*pow(pPerp,2)*Q2*finiteDifferenceVec) - Prefactor_pQCD*((m2_q-m1_q)*pMinus + 0.5*I*m1_q*Q2));break;
case 14:
// 14= h_{y}^{v}
 *INTEGRAND= creal(Prefactor*((-4*pow(pMinus,2) + (mass1*mass2 + 2*I*pMinus + pow(pPerp,2))*Q2 - (2*pMinus - I*alpha*Q2)*(2*(mass1 + mass2)*pMinus - I*mass1*Q2)*finiteDifferenceVec)/2.) - Prefactor_pQCD*(-2*pow(pMinus,2) + ((m1_q*m2_q + 2*I*pMinus + pow(pPerp,2))*Q2)/2.));break;
case 13:
// 13= psi_y^(v)
 *INTEGRAND= creal(Prefactor*(4*I*pMinus + 2*alpha*Q2) - Prefactor_pQCD*(4*I*pMinus + 2*alpha*Q2));break;
case 12:
// 12= psi_{\perp}^(v)
 *INTEGRAND= creal(Prefactor*(-(mass1*mass2) + I*(-1 + 2*alpha)*pMinus + (alpha*Q2)/2. + (mass1 + mass2)*pow(pPerp,2)*finiteDifferenceVec) - Prefactor_pQCD*(-m1_q*m2_q + I*(-1 + 2*alpha)*pMinus + (alpha*Q2)/2.));break;
case 11:
// 11= psi^(t)_y
 *INTEGRAND= creal(Prefactor*((-2*I*(mass1 - mass2)*pMinus + ((-2 + alpha)*mass1 - alpha*mass2)*Q2 + cpow(2*pMinus - I*alpha*Q2,2)*finiteDifferenceVec)/2.) - Prefactor_pQCD*((m1_q - m2_q)*(alpha/2-I*pMinus)-m1_q*Q2));break;
case 10:
// 10= tilde_psi_y
 *INTEGRAND= cimag(Prefactor*(((2*pMinus - I*alpha*Q2)*(mass1 + mass2 + (2*mass1*mass2 + 2*I*(-1 + 2*alpha)*pMinus - 2*pow(pPerp,2) + alpha*Q2)*finiteDifferenceVec))/2.) - Prefactor_pQCD*((m1_q+m2_q)/2*(2*pMinus - I*alpha*Q2)));break;
case 9:
// 9= Phi_{\perp}
 *INTEGRAND= creal(Prefactor*((-1 + alpha)*mass1 - alpha*mass2 + pow(pPerp,2)*finiteDifferenceVec) - Prefactor_pQCD*((-1 + alpha)*m1_q - alpha*m2_q));break;
case 8:
// 8= Phi_{||}
 *INTEGRAND= creal(Prefactor*( -(mass1*mass2) - pow(pPerp,2) + alpha*Q2 - pow(alpha,2)*Q2 - ((-1 + alpha)*mass1 + alpha*mass2)*(2*I*pMinus + alpha*Q2)*finiteDifferenceVec) - Prefactor_pQCD*(-m1_q*m2_q - pow(pPerp,2) + alpha*Q2 - pow(alpha,2)*Q2));break;
//  ----- Axial channel ----------
case 7:
// 7= h_3
 *INTEGRAND= creal(Prefactor*(-I*(mass1 + mass2)*pMinus - (mass1*Q2)/2. - (pow(pPerp,2)*Q2*finiteDifferenceAx)/2.)- Prefactor_pQCD*(((m1_q+m2_q)*(-I)*pMinus - Q2*m1_q/2)));break;
case 6:
// 6= g_3
 *INTEGRAND= creal(Prefactor*((-8*pow(pMinus,2) + 4*I*pMinus*Q2 + (4*pMinus - I*Q2)*(2*mass1*pMinus - 2*mass2*pMinus - I*mass1*Q2)*finiteDifferenceAx)/4.)- Prefactor_pQCD*(pMinus*(-2*pMinus + I*Q2)));break;
case 5:
// 5= g_{\perp}^(v)
 *INTEGRAND= creal(Prefactor*(4*I*pMinus + 2*alpha*Q2)- Prefactor_pQCD*(4*I*pMinus + 2*alpha*Q2));break;
case 4:
// 4= g_{\perp}^(a)
 *INTEGRAND= creal(Prefactor*(mass1*mass2 + I*(-1 + 2*alpha)*pMinus + (alpha*Q2)/2. + (-mass1 + mass2)*pow(pPerp,2)*finiteDifferenceAx)- Prefactor_pQCD*(m1_q*m2_q + I*(-1 + 2*alpha)*pMinus + (alpha*Q2)/2));break;
case 3:
// 3= h_{||}^(t)
 *INTEGRAND= creal(Prefactor*((4*I*(mass1 + mass2)*pMinus + 2*mass1*Q2 + (4*pMinus - I*Q2)*(2*pMinus - I*alpha*Q2)*finiteDifferenceAx)/4.)- Prefactor_pQCD*(((m1_q+m2_q)*(I)*pMinus + m1_q*Q2/2.)));break;
case 2:
// 2= h_{||}^(p) ! Note the pQCD contribution vanishes
 *INTEGRAND= -2*creal(Prefactor*(0.5*I*(2*pMinus - I*alpha*Q2)*(mass1 - mass2 + (2*mass1*mass2 - 2*I*(-1 + 2*alpha)*pMinus + 2*pow(pPerp,2) - alpha*Q2)*finiteDifferenceAx))-Prefactor_pQCD*(0.5*I*(2*pMinus - I*alpha*Q2)*(m1_q-m2_q)));break;
case 1:
// 1= Phi_{\perp}
 *INTEGRAND= creal(Prefactor*(mass1 - alpha*mass1 - alpha*mass2 + pow(pPerp,2)*finiteDifferenceAx)- Prefactor_pQCD*(m1_q - alpha*(m1_q+m2_q)));break;
case 0:
// 0 = Phi_{||}
 *INTEGRAND= creal(Prefactor*(mass1*mass2 - pow(pPerp,2) - (-1 + alpha)*alpha*Q2 + ((-1 + alpha)*mass1 - alpha*mass2)*(2*I*pMinus + alpha*Q2)*finiteDifferenceAx)- Prefactor_pQCD*(m1_q*m2_q - pow(pPerp,2) - (-1 + alpha)*alpha*Q2));break;
default: break;
}
}


==> anc/src/DA_M1M2_Vector.c <==
#include <math.h>
#include <gsl/gsl_sf_bessel.h>
#include <complex.h>
#include <stdio.h>
#include "cubature.h"
#include "DA_M1M2_Vector.h"
#include "setup_IVM.h"

void  da_vector_(double* alpha, double* Q2, double* r, int* NFUN, double* RES, double* ERR, int* m1Index, int* m2Index)
{
  DA_Vector(*alpha, *Q2, *r, *NFUN, RES, ERR, *m1Index, *m2Index);
}

//request access to common block in Fortran
#ifdef __cplusplus
extern "C" {
#endif
extern struct {double mcur_q[5], mdyn_q[5];}quark_masses_;
extern struct {double value[5];}f_A;
#ifdef __cplusplus
}
#endif

void  DA_Vector(double alpha, double Q2, double r, int fdim, double* RES, double* ERR, int m1Index, int m2Index)
{
static isInitialized=0;

if(!isInitialized)
{
 isInitialized=1;
 setup();
}

int i;
 if(Q2<-pow(0.35,2))
 {
  fprintf(stderr, "BEWARE:\n");
  fprintf(stderr, "Inside your program the DA for Minkowksy momentum q^2=%g GeV^2 was called, which is above free qqbar production threshold 0.35^2 GeV^2\n", -Q2);
  fprintf(stderr, "(As You may know, instanton vacuum model does not have built-in confinement) \n");
  fprintf(stderr, "I don't know how to calculate DA in this point. It is a fatal error, so I quit now\n");
  exit(1);
 }

 if(alpha<0||alpha>1)
 {
  for (i=0; i<fdim; i++)
  {
   RES[i]=0;
   ERR[i]=0;
  }
  return;
 }


 const int dim=2;
 double xmin[2]={-0.9999999, 1e-7};
 double xmax[2]={ 0.9999999, 0.9999999};

//  double xmin[2]={-1, 0};
//  double xmax[2]={ 1, 1};


 int maxEval=10000000;
 double reqAbsError=1e-5;
 double reqRelError=1e-8;


 double buf[7]={alpha, r, Q2, quark_masses_.mcur_q[m1Index], quark_masses_.mcur_q[m2Index], quark_masses_.mdyn_q[m1Index], quark_masses_.mdyn_q[m2Index]};


 adapt_integrate(fdim, DA_vector_integrand, (void*)buf, dim, xmin, xmax, maxEval, reqAbsError, reqRelError, RES, ERR);

  //restore prefactor
  double pref=24/pow(2*M_PI,3)/sqrt(f_A.value[m1Index]*f_A.value[m2Index]); // 24=8*Nc
//   double pref=24/pow(2*M_PI,3); // 24=8*Nc

  for (i=0; i<fdim; i++)
  {
   RES[i]*=pref;
   ERR[i]*=pref;
  }

 //check error
  for (i=0; i<fdim; i++)
  {
   if(fabs(RES[i])*reqRelError>fabs(ERR[i]) && fabs(ERR[i]>reqAbsError))
   {//On choice of condition: Might happen some component gives negligible contribution and its accuracy is not important
    fprintf(stderr, "DA :: Warning :: Poor accuracy in evaluation :: WF(%d) = %g +/- %g\n",i,RES[i],ERR[i]);
   }
  }
}




/**
 @details Auxiliary routine (integrand), see the file DCUHRE.f for its structure
 @brief
 Auxiliary routine (integrand), see the file DCUHRE.f for its structure

*/
void DA_vector_integrand(int NDIM, double* p, void* buf, int NFUN, double* INTEGRAND)
{

double* arr=(double*)buf;
double alpha=arr[0];
double r = arr[1];
double Q2= arr[2];
double m1_q=arr[3];
double m2_q=arr[4];
double M1_dyn=arr[5];
double M2_dyn=arr[6];

// Now it makes sense to extract some common fragments and in this way speed up evaluation of the integrand
 double pMinus=p[0]/(1-pow(p[0],2));
 double pPerp =-log(p[1]);
 double measure=1./p[1]*(1+pow(p[0],2))/pow(1-pow(p[0],2),2);

// IMPORTANT: The expression below  might become complex since in Minkowsky sign of p^2 is undefined.
 complex p1Sq=pow(pPerp,2) - 2*I*pMinus*alpha;
 complex p2Sq=pow(pPerp,2)+(1-alpha)*Q2 +2*I*(1-alpha)*pMinus;
 complex p1=csqrt( p1Sq ); // := Abs(Vec(p));   Sqrt(-1)=NaN, but Sqrt(CMPLX(-1))=(0, 1)
 complex p2=csqrt( p2Sq ); // := Abs(Vec(p+q))   Sqrt(-1)=NaN, but Sqrt(CMPLX(-1))=(0, 1)
 complex p1p2=(p2Sq-p1Sq)/2;
 complex f1=F(p1);
 complex f2=F(p2);
 complex fPrime1=FPrime(p1); // fPrime:=f'(p)/p, NOT just f'(p). Then even if p is pure complex, fPrime(p) is real
 complex fPrime2=FPrime(p2);
 complex mass1=mass_full(p1, m1_q, M1_dyn);
 complex mass2=mass_full(p2, m2_q, M2_dyn);

 complex finiteDifferenceVec, finiteDifferenceAx;
 if(cabs(p2 - p1)>0.01) // 0.01 is some ad hoc threshold which however works reasonably good
 {
  finiteDifferenceVec = (M1_dyn*f2+M2_dyn*f1)*(f2-f1)/(p2Sq-p1Sq);
  finiteDifferenceAx = (M1_dyn*f2-M2_dyn*f1)*(f2-f1)/(p2Sq-p1Sq);
 }
 else // Simply use Taylor expansion
 {
  finiteDifferenceVec = (M1_dyn*f2+M2_dyn*f1)*p1p2*fPrime1;
  finiteDifferenceAx = (M1_dyn*f2-M2_dyn*f1)*p1p2*fPrime1;
 }

 complex Denominator1= p1Sq + cpow(mass1,2);
 complex Denominator2= p2Sq + cpow(mass2,2);

 complex Denominator1_pQCD= p1Sq + cpow(m1_q,2);
 complex Denominator2_pQCD= p2Sq + cpow(m2_q,2);



 complex Denominator1Inverted=1./Denominator1;
 complex Denominator1Inverted_pQCD=1./Denominator1_pQCD;
 complex Denominator2Inverted=1./Denominator2;
 complex Denominator2Inverted_pQCD=1./Denominator2_pQCD;

 double BesJ0r=gsl_sf_bessel_J0(pPerp*r);// ! These are relatively slow functions which are called several times

 complex Prefactor=pPerp*BesJ0r*Denominator1Inverted*Denominator2Inverted*measure;
 complex Prefactor_pQCD=pPerp*BesJ0r*Denominator1Inverted_pQCD*Denominator2Inverted_pQCD*measure;


//below evaluate only first fdim components (not all)
switch(NFUN)
{
// ----- Vector channel ----------
case 16:
// 15= h_{y}^{t}
 INTEGRAND[15]= cimag(Prefactor*(-(mass1*pMinus) + mass2*pMinus + 0.5*I*mass1*Q2 - 0.5*I*pow(pPerp,2)*Q2*finiteDifferenceVec) - Prefactor_pQCD*((m2_q-m1_q)*pMinus + 0.5*I*m1_q*Q2));
case 15:
// 14= h_{y}^{v}
 INTEGRAND[14]= creal(Prefactor*((-4*pow(pMinus,2) + (mass1*mass2 + 2*I*pMinus + pow(pPerp,2))*Q2 - (2*pMinus - I*alpha*Q2)*(2*(mass1 + mass2)*pMinus - I*mass1*Q2)*finiteDifferenceVec)/2.) - Prefactor_pQCD*(-2*pow(pMinus,2) + ((m1_q*m2_q + 2*I*pMinus + pow(pPerp,2))*Q2)/2.));
case 14:
// 13= psi_y^(v)
 INTEGRAND[13]= creal(Prefactor*(4*I*pMinus + 2*alpha*Q2) - Prefactor_pQCD*(4*I*pMinus + 2*alpha*Q2));
case 13:
// 12= psi_{\perp}^(v)
 INTEGRAND[12]= creal(Prefactor*(-(mass1*mass2) + I*(-1 + 2*alpha)*pMinus + (alpha*Q2)/2. + (mass1 + mass2)*pow(pPerp,2)*finiteDifferenceVec) - Prefactor_pQCD*(-m1_q*m2_q + I*(-1 + 2*alpha)*pMinus + (alpha*Q2)/2.));
case 12:
// 11= psi^(t)_y
 INTEGRAND[11]= creal(Prefactor*((-2*I*(mass1 - mass2)*pMinus + ((-2 + alpha)*mass1 - alpha*mass2)*Q2 + cpow(2*pMinus - I*alpha*Q2,2)*finiteDifferenceVec)/2.) - Prefactor_pQCD*((m1_q - m2_q)*(alpha/2-I*pMinus)-m1_q*Q2));
case 11:
// 10= tilde_psi_y
 INTEGRAND[10]= cimag(Prefactor*(((2*pMinus - I*alpha*Q2)*(mass1 + mass2 + (2*mass1*mass2 + 2*I*(-1 + 2*alpha)*pMinus - 2*pow(pPerp,2) + alpha*Q2)*finiteDifferenceVec))/2.) - Prefactor_pQCD*((m1_q+m2_q)/2*(2*pMinus - I*alpha*Q2)));
case 10:
// 9= Phi_{\perp}
 INTEGRAND[9]= creal(Prefactor*((-1 + alpha)*mass1 - alpha*mass2 + pow(pPerp,2)*finiteDifferenceVec) - Prefactor_pQCD*((-1 + alpha)*m1_q - alpha*m2_q));
case 9:
// 8= Phi_{||}
 INTEGRAND[8]= creal(Prefactor*( -(mass1*mass2) - pow(pPerp,2) + alpha*Q2 - pow(alpha,2)*Q2 - ((-1 + alpha)*mass1 + alpha*mass2)*(2*I*pMinus + alpha*Q2)*finiteDifferenceVec) - Prefactor_pQCD*(-m1_q*m2_q - pow(pPerp,2) + alpha*Q2 - pow(alpha,2)*Q2));
//  ----- Axial channel ----------
case 8:
// 7= h_3
 INTEGRAND[7]= creal(Prefactor*(-I*(mass1 + mass2)*pMinus - (mass1*Q2)/2. - (pow(pPerp,2)*Q2*finiteDifferenceAx)/2.)- Prefactor_pQCD*(((m1_q+m2_q)*(-I)*pMinus - Q2*m1_q/2)));
case 7:
// 6= g_3
 INTEGRAND[6]= creal(Prefactor*((-8*pow(pMinus,2) + 4*I*pMinus*Q2 + (4*pMinus - I*Q2)*(2*mass1*pMinus - 2*mass2*pMinus - I*mass1*Q2)*finiteDifferenceAx)/4.)- Prefactor_pQCD*(pMinus*(-2*pMinus + I*Q2)));
case 6:
// 5= g_{\perp}^(v)
 INTEGRAND[5]= creal(Prefactor*(4*I*pMinus + 2*alpha*Q2)- Prefactor_pQCD*(4*I*pMinus + 2*alpha*Q2));
case 5:
// 4= g_{\perp}^(a)
 INTEGRAND[4]= creal(Prefactor*(mass1*mass2 + I*(-1 + 2*alpha)*pMinus + (alpha*Q2)/2. + (-mass1 + mass2)*pow(pPerp,2)*finiteDifferenceAx)- Prefactor_pQCD*(m1_q*m2_q + I*(-1 + 2*alpha)*pMinus + (alpha*Q2)/2));
case 4:
// 3= h_{||}^(t)
 INTEGRAND[3]= creal(Prefactor*((4*I*(mass1 + mass2)*pMinus + 2*mass1*Q2 + (4*pMinus - I*Q2)*(2*pMinus - I*alpha*Q2)*finiteDifferenceAx)/4.)- Prefactor_pQCD*(((m1_q+m2_q)*(I)*pMinus + m1_q*Q2/2.)));
case 3:
// 2= h_{||}^(p) ! Note the pQCD contribution vanishes
 INTEGRAND[2]= -2*creal(Prefactor*(0.5*I*(2*pMinus - I*alpha*Q2)*(mass1 - mass2 + (2*mass1*mass2 - 2*I*(-1 + 2*alpha)*pMinus + 2*pow(pPerp,2) - alpha*Q2)*finiteDifferenceAx))-Prefactor_pQCD*(0.5*I*(2*pMinus - I*alpha*Q2)*(m1_q-m2_q)));
case 2:
// 1= Phi_{\perp}
 INTEGRAND[1]= creal(Prefactor*(mass1 - alpha*mass1 - alpha*mass2 + pow(pPerp,2)*finiteDifferenceAx)- Prefactor_pQCD*(m1_q - alpha*(m1_q+m2_q)));
case 1:
// 0 = Phi_{||}
 INTEGRAND[0]= creal(Prefactor*(mass1*mass2 - pow(pPerp,2) - (-1 + alpha)*alpha*Q2 + ((-1 + alpha)*mass1 - alpha*mass2)*(2*I*pMinus + alpha*Q2)*finiteDifferenceAx)- Prefactor_pQCD*(m1_q*m2_q - pow(pPerp,2) - (-1 + alpha)*alpha*Q2));
default: break;
}
}


==> anc/src/Format.c <==
/**
 Set of auxiliary routines, used for formatted printing of Fortran messages
*/ 
#include <stdio.h>
#include <stdlib.h>
/*	PROGRAM TEST
	INTEGER I
// 	This program illustrates formatted output (bold, underlined etc). See man:terminfo, section "Formatting" for more explanation of FRMAT
	CALL PRINTFLN("This is test \ ",'0;1;4;5m')

	CALL PRINTF ('This is example of text which may be \', '0m')
	CALL PRINTF (' bold, \', '0;1m')
	CALL PRINTF (' underlined, \', '0;4m')
	CALL PRINTF (' inverted, \', '0;7m')
	CALL PRINTF (' and even \', '0m')
	CALL PRINTF (' blinking \', '0;5m')
	CALL PRINTFLN (' ////// \', '0m')

	CALL PRINTF ('It may even give some colors: \', '0m')
	CALL PRINTF (' (dark) red, \', '31m')
	CALL PRINTF (' green, \', '32m')
	CALL PRINTF (' yellow, \', '33m')
	CALL PRINTF (' blue, \', '34m')
	CALL PRINTF (' magenta, \', '35m')
	CALL PRINTF (' cyan, \', '36m')
	CALL PRINTF (' grey, \', '37m')
	CALL PRINTFLN (' red, \', '38m')

	CALL PRINTF ('and  for background: \', '0m')
	CALL PRINTF (' (dark) red, \', '41m')
	CALL PRINTF (' green, \', '42m')
	CALL PRINTF (' yellow, \', '43m')
	CALL PRINTF (' blue, \', '44m')
	CALL PRINTF (' magenta, \', '45m')
	CALL PRINTF (' cyan, \', '46m')
	CALL PRINTF (' grey, \', '47m')
	CALL PRINTFLN (' red, \', '48m')

	CALL PRINTF ('Combination color- background: \', '0m')
	CALL PRINTF (' green on (dark) red, \', '32;41m')
	CALL PRINTF (' red on green, \', '42;38m')
	CALL PRINTF (' bold green on red, \', '31;42m')
	CALL PRINTFLN (' and others, \', '31;47m')
	
	WRITE (*,*) "This may be done even with formatted text :"
	CALL SETMODE("38m")
	DO 1 I=1,10
1	WRITE(*,*),I, I**2,I**3
	CALL SETMODE("0m")
	END*/


void  setmode_(char* frmat, int frmlength)
{
//  	all further text will be in this format until cancelled
 printf("\033[%.*s", frmlength, frmat);
};



void  setmode_err_(char* frmat, int frmlength)
{
//  	all further text will be in this format until cancelled
 fprintf(stderr, "\033[%.*s", frmlength, frmat);
}

void error_(char* string, int strlen) // differs from printf with \newline at the end
{
 fprintf(stderr, "\033[31;1m%.*s\033[34m", strlen, string);
}

void printf_(char* string, int strlength, char* frmat, int fmtlentgh) // differs from printf with \newline at the end
{
 printf("\033[%.*s%.*s\033[34m", fmtlentgh, frmat, strlength, string);
}

void printfln_(char* string, int strlength, char* frmat, int fmtlentgh) // differs from printf with \newline at the end
{
 printf("\033[%.*s%.*s\033[34m\n", fmtlentgh, frmat, strlength, string);
}


void quit_()
{
 printf("\033[0m");
 exit(1);
}

void relax_()
{
 printf("\033[34m");
}

void bold_()
{
 printf("\033[0;1m");
}
void print_ress(double* value, double* precision)
{
 if(*precision < 0.01)
 {
  printf("\033[32m%.5f     %8.5f     ", *value, *precision);
 }
 else if(*precision < 0.05)
 {
  printf("\033[33m%.5f     %8.5f     ", *value, *precision);
 }
 else
 {
  printf("\033[31m%.5f     %8.5f     ", *value, *precision);
 }

}
/**
prints data in different color depending on their precision (auxiliary routine)
*/
void print_res_(double* beta, double* value1, double* precision1, double* value2, double* precision2)
{
double val=0;
print_ress(beta, &val);
print_ress(value1, precision1);
print_ress(value2, precision2);
printf("\033[0m\n");
}




==> anc/src/LOGAP.c <==
#include <math.h>
#include <complex.h>
#include <gsl/gsl_integration.h>
#include "LOGAP.h"
#include "setup_IVM.h"


double  getlomass_(double* m_q)
{
return getLOMass(*m_q);
}

double  getLOMass(double m_q)
{
 double M_dyn;
 double A, B, DX, X0, DL;
 DL = 1.0E-06;
 A  = 0.0;
 B  = 1.0;
 DX = B - A;
 do
 {
 X0 = (A+B)/2.0;
 double res_A=testFun(A, m_q);
 double res_B=testFun(X0, m_q);
  if((testFun(A, m_q)*testFun(X0, m_q))<0)
  {
   B  = X0;
   DX = B - A;
  }
  else
  {
   A  = X0;
   DX = B - A;
  };
 }while(fabs(DX)>DL);
 return X0;
}


double testFun(double pM, double m_q)
{
 gsl_function F;
 F.function = FDen;

 double IVM[2]={pM, m_q};
 F.params=&IVM;

 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 gsl_integration_qag (&F, 0, 20, 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS41, w, &result, &error);
// below 0.2 is the instanton density
 gsl_integration_workspace_free(w);
 return pow(0.2,4)-result;
}

static double f(double p)
{
 return creal(F(p));
}


double FDen(double p, void** ivm)
{
 double* IVM=(double*)ivm;
 double M=IVM[0];
 double m=IVM[1];
 double ff=f(p);
 double mass=m+M*pow(ff,2);
 return 1.5/pow(M_PI,2)*pow(p,3)*M*pow(ff,2)*mass/(pow(p,2)+pow(mass,2));
}



==> anc/src/Test_DA.c <==
#include <stdio.h>
#include <stdlib.h>
#include <getopt.h>
#include "DA_M1M2_Single.h"
#include "DA_M1M2_Vector.h"
/**
 DESCRIPTION:
 Demo porgram which illustrates how to use distribution amplitudes--evaluation of the instanton distribution amplitudes at a given kinematical point \f$(Q^2, r)\f$ as a function of \f$\beta\f$
 @brief
 Demo porgram which illustrates how to use distribution amplitudes--evaluation of the instanton distribution amplitudes at a given kinematical point \f$(Q^2, r)\f$ as a function of \f$\beta\f$
*/

void print_usage(char* name)
{
fprintf(stderr, "This application evaluates the distribution amplitudes in the instanton vacuum model (see file DA_M1M2.h for details)\n");
fprintf(stderr, "Usage: %s -Q|--Q2  -r|--r -d|--DA\n", name);
fprintf(stderr, "\n -Q|--Q2\t$Scale\t W momentum squared, Q^2=-q^2 ");
fprintf(stderr, "\n -r|--r\t$Value\t transverse distance between the quarks");
fprintf(stderr, "\n -f|--flavour-1\t$Value\t flavour to use for the first quark [0=u, 1=d etc.]");
fprintf(stderr, "\n -F|--flavour-2\t$Value\t flavour to use for the second quark [0=u, 1=d etc.]");
fprintf(stderr, "\n -d|--DA\t$Value\t which DA to evaluate");
fprintf(stderr, "\n -h|--help\t\tprints this help\n");
exit(1);
}

int main(int argc, char* argv[])
{

int next_option;
/* A string listing valid short options letters. */
const char* const short_options = "Q:r:f:F:hd:";

// NOTE:getopt_long is GNU extension, not a standard
/* An array describing valid long options. */
const struct option long_options[] = {
{ "help", 0, NULL, 'h' },
{ "Q2", 1, NULL, 'Q' },
{ "r", 1, NULL, 'r' },
{ "flavour-1", 1, NULL, 'f' },
{ "flavour-2", 1, NULL, 'F' },
{ "DA", 1, NULL, 'd' },
{ NULL, 0, NULL, 0 } /* Required at end of array. */
};

int isSet_Q2=0;
int isSet_r=0;
double Q2=0;
double r=0;
int isSet_f1=0;
int isSet_f2=0;
int f1, f2;
int isSet_DA=0;
int DAidx=0;

do {
 next_option = getopt_long (argc, argv, short_options, long_options, NULL);
 switch (next_option)
 {
  case 'Q':
   Q2 = atof(optarg); isSet_Q2=1; break;
  case 'r':
   r = atof(optarg); isSet_r=1; break;
  case 'f':
   f1 = atoi(optarg); isSet_f1=1; break;
  case 'F':
   f2 = atoi(optarg); isSet_f2=1; break;
  case 'd':
   DAidx = atoi(optarg); isSet_DA=1; break;


  case 'h':
  case '?': /* The user specified an invalid option. */
     print_usage(argv[0]);break;
  case -1: /* Done with options. */
  default: /* Something else: unexpected. */
       break;
  break;
 }
}while (next_option != -1);

if(!isSet_Q2)
{
 fprintf(stderr,"Please give the value of virtuality Q2 (option -Q)\n\n");
 print_usage(argv[0]);
}
if(!isSet_r)
{
 fprintf(stderr,"Please give the value of separation r (option -r)\n\n");
 print_usage(argv[0]);
}

if(!isSet_DA)
{
 fprintf(stderr,"Please give the DA number which should be evaluated (-d $DA, where $DA=0 ... 7)\n\n");
 print_usage(argv[0]);
}
if(DAidx<0||DAidx>15)
{
 fprintf(stderr,"The DA number should be betewen 0 and 7\n\n");
 exit(1);
}


if(!isSet_f1)
{
 fprintf(stderr, "Setting first quark to 'u' by default\n");
 f1=0;
}

if(!isSet_f2)
{
 fprintf(stderr, "Setting second quark to 'u' by default\n");
 f2=0;
}

int i;
int n_alpha=50;

//using simple interface (all distribution amplitudes are evaluated at once)
double res;
printf(" alpha \t DA(%d)         \n", DAidx);
for(i=1; i<=n_alpha; i++)
{
 double alpha=1.*(i-0.5)/n_alpha;
 res=DA(alpha, Q2, r, DAidx, f1, f2);
 printf(" %g\t%g\n",alpha,res);
}

/*
//using vector interface (all distribution amplitudes are evaluated at once)
int nfuns=DAidx+1; // numeration starts from 0
double RES[nfuns], ERR[nfuns]; //allocate required space
printf("\n alpha \t DA(%d)         \n", DAidx);
for(i=1; i<n_alpha; i++)
{
 double alpha=1.*i/n_alpha;
 DA_Vector(alpha, Q2, r, nfuns, RES, ERR, f1, f2);
 printf(" %g\t%g\n",alpha,RES[DAidx]); // print just what was requested to avoid havoc in the screen
}
*/

}


==> anc/src/fPi.c <==
#include <math.h>
#include <complex.h>
#include <gsl/gsl_integration.h>
#include "LOGAP.h"
#include "setup_IVM.h"
#include "fPi.h"

double fPi2(double M_dyn, double m_q)
{
 gsl_function F;
 F.function = FDenFpi;

 double IVM[2]={M_dyn, m_q};
 F.params=&IVM;

 int nPoints=10000000;
 gsl_integration_workspace *w = gsl_integration_workspace_alloc (nPoints);
 double result, error;
 gsl_integration_qag (&F, 1e-9, 1, 1e-8, 1e-6, nPoints, GSL_INTEG_GAUSS41, w, &result, &error);
 gsl_integration_workspace_free(w);
 return result;
}

static double f(double p)
{
 return creal(F(p));
}

static double fPrime(double p)
{//don't forget, FPrime is f'(p)/p !!!
 return p*creal(FPrime(p));
}


double FDenFpi(double expp, void** ivm)
{
 double p=-log(expp);
 double* IVM=(double*)ivm;
 double M=IVM[0];
 double m=IVM[1];
 double ff=f(p);
 double ffPrime=fPrime(p);
 double mass=m+M*pow(ff,2);
 double massPrime=2*M*ff*ffPrime;
 return 1.5/pow(M_PI,2)*pow(p,3)*(pow(mass,2)-0.5*p*mass*massPrime+0.25*pow(p,2)*pow(massPrime,2))/pow(pow(p,2)+pow(mass,2),2)/expp;
}



==> anc/src/setup_IVM.c <==
#include <math.h>
#include <complex.h>
#include "setup_IVM.h"
#include "LOGAP.h"
#include "fPi.h"
// #include "stdio.h"

/**
 DESCRIPTION:
 Defines basic constants like quark/hadron masses, number of flavors/colors,  \f$\Lambda_{QCD}\f$ etc. Shoud be called each time before initialization
 @brief
 Defines basic constants like quark masses, number of flavors/colors,  \f$\Lambda_{QCD}\f$ etc.

*/

void setup_()
{
 setup();
}

//request access to common block in Fortran
#ifdef __cplusplus
extern "C" {
#endif
struct {double mcur_q[5], mdyn_q[5];}quark_masses_;
struct {double value[5];}f_A;
struct {double m_q, M_dyn;}ivm_;
#ifdef __cplusplus
}
#endif

void setup()
{
int i;


 double m_cur_max=1;// maximal mass after which we use pQCD
 quark_masses_.mcur_q[0]=5E-3;
 quark_masses_.mcur_q[1]=5E-3;
 quark_masses_.mcur_q[2]=0.14;
 quark_masses_.mcur_q[3]=1.4;
 quark_masses_.mcur_q[4]=4.5;

 quark_masses_.mdyn_q[0]=0.35;//does depend on formfactor, MUST be resolved each time anew
 quark_masses_.mdyn_q[1]=0.35;
 quark_masses_.mdyn_q[2]=0.181;
 quark_masses_.mdyn_q[3]=0.07;
 quark_masses_.mdyn_q[4]=0.07;


 for(i=0; i<5; i++)
 {
  if(quark_masses_.mcur_q[i]<=1)
  {
   quark_masses_.mdyn_q[i]=getLOMass(quark_masses_.mcur_q[i]);
  }
  else
   quark_masses_.mdyn_q[i]=getLOMass(m_cur_max);
 f_A.value[i]=2*sqrt(2)*fPi2(quark_masses_.mdyn_q[i], quark_masses_.mcur_q[i]);
 }
}




/**
 DESCRIPTION:
 Dynamic quark mass (instanton vacuum model)
 @brief
 Dynamic quark mass (instanton vacuum model)
 @param[in] p Momentum of the quark, \f$\sqrt{p^2}, GeV\f$.
 @return Dynamic quark mass
*/

// IVM theory functions, use Petrov's parameterization :
complex mass_full(complex p, double m_q, double M_dyn)
{
 return m_q+M_dyn*cpow(F(p),2);
}


/**
 DESCRIPTION:
 Parametrization of the instanton profile (we used dipole-type parametrization of the instanton profile)
 @brief
 Parametrization of the instanton profile
 @param[in] p Momentum of the quark, \f$\sqrt{p^2}, GeV\f$.
 @return Value of the formfactor
*/

complex F(complex p)
{
 return 1./(1.+cpow(p,2)/0.72);
}

/**
 DESCRIPTION:
 Derivative of formfactor \f$\frac{f'(p)}{p}\f$ (we used dipole-type parametrization of the instanton profile)
 @brief
 Derivative of formfactor \f$\frac{f'(p)}{p}\f$
 @param[in] p Momentum of the quark, \f$\sqrt{p^2}, GeV\f$.
 @return Value of \f$\frac{f'(p)}{p}\f$
*/
complex FPrime(complex p)
{
 return -(1./0.36)/cpow(1.+cpow(p,2)/0.72,2);
}

